Bilinear quark operator renormalization at generalized symmetric point

We compute Green's functions with a bilinear quark operator inserted at non-zero momentum for a generalized momentum configuration to two loops. These are required to assist lattice gauge theory measurements of the same quantity in matching to the high energy behaviour. The flavour non-singlet operators considered are the scalar, vector and tensor currents as well as the second moment of the twist-2 Wilson operator used in deep inelastic scattering for the measurement of nucleon structure functions.

==> anc/qcdimomop.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                   Electronic version of amplitudes

Notation:

The label Sigma_* on a set of terms flags the corresponding amplitude.
a is the coupling constant.
al is the gauge parameter.
Cf, Ca and Tf are the usual group Casimirs.
Nf is the number of massless quarks.
The object omg corresponds to the variable omega of (2.6).
z3 is zeta(3) where zeta(z) is the Riemann zeta function.
phin(x,y) and omegan(x,y) are the functions given in equation (3.2).
ln(z) is the natural logarithm.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


scalar_msbar =

       + Sigma_1 * (
          - 1
          )

       + a*Cf*Sigma_2 * (
          + 2*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_1 * (
          - 4
          - 2*al
          + 3/2*phi1(omg^(-1),omg^(-1))
          + 1/2*phi1(omg^(-1),omg^(-1))*al
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 16/9*ln(omg)*[omg-4]^(-1)
          + 4/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 4/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          + 52/3
          - 10/3*phi1(omg^(-1),omg^(-1))
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 18*z3*[omg-4]^(-1)
          + 6*al*z3*[omg-4]^(-1)
          - 71/18*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*[omg-4]^(-1)
          - 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*[omg-4]^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 9/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 19/4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*[omg-4]^(-1)
          + 431/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 71/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 23/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 25/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 10*phi2(1,omg)
          - 40*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_1 * (
          - 1531/24
          + 15*z3
          - 10*al
          + 3*al*z3
          - 15/8*al^2
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))
          + 1/2*omega2(omg^(-1),omg^(-1))
          - omega2(1,omg)
          + 385/24*phi1(omg^(-1),omg^(-1))
          + 7/4*phi1(omg^(-1),omg^(-1))*al
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi2(omg^(-1),omg^(-1))
          + phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_2 * (
          + 24*z3*[omg-4]^(-1)
          - 24*al*z3*[omg-4]^(-1)
          + 8*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*[omg-4]^(-1)
          - 4*ln(omg)*al^2*[omg-4]^(-1)
          - 2*ln(omg)^2*[omg-4]^(-1)
          + 2*ln(omg)^2*al*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 20*omega2(1,omg)*[omg-4]^(-1)
          + 4*omega2(1,omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 16*phi2(1,omg)
          + 64*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 13
          - 8*al
          - al^2
          - 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al
          - omega2(omg^(-1),omg^(-1))
          + 2*omega2(1,omg)
          + 5*phi1(omg^(-1),omg^(-1))
          + 13/2*phi1(omg^(-1),omg^(-1))*al
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2
          - phi1(omg^(-1),omg^(-1))^2
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi2(omg^(-1),omg^(-1))
          - phi2(omg^(-1),omg^(-1))*al
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

vector_msbar =

       + Sigma_1 * (
          - 1
          )

       + a*Cf*Sigma_6 * (
          + 4*ln(omg)*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          - phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a*Cf*Sigma_5 * (
          + 2*omg^(-1)
          - 2*[omg-4]^(-1)
          - al*omg^(-1)
          + al*[omg-4]^(-1)
          - ln(omg)*omg^(-1)
          + 12*ln(omg)*[omg-4]^(-2)
          + 3*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          - 6*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_4 * (
          + 2*omg^(-1)
          + 2*[omg-4]^(-1)
          - al*omg^(-1)
          - al*[omg-4]^(-1)
          - ln(omg)*omg^(-1)
          - 12*ln(omg)*[omg-4]^(-2)
          - 5*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          + 6*ln(omg)*al*[omg-4]^(-2)
          + 3/2*ln(omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-2)
          + phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_3 * (
          + 2*omg^(-1)
          + 2*[omg-4]^(-1)
          - al*omg^(-1)
          - al*[omg-4]^(-1)
          - ln(omg)*omg^(-1)
          - 12*ln(omg)*[omg-4]^(-2)
          - 5*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          + 6*ln(omg)*al*[omg-4]^(-2)
          + 3/2*ln(omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-2)
          + phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_2 * (
          + 2*omg^(-1)
          - 2*[omg-4]^(-1)
          - al*omg^(-1)
          + al*[omg-4]^(-1)
          - ln(omg)*omg^(-1)
          + 12*ln(omg)*[omg-4]^(-2)
          + 3*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          - 6*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_1 * (
          + 2
          - 2*al
          - 2*ln(omg)
          - 4*ln(omg)*[omg-4]^(-1)
          + 2*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al
          + phi1(omg^(-1),omg^(-1))
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          - 104/9*ln(omg)*[omg-4]^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 58/9*omg^(-1)
          + 58/9*[omg-4]^(-1)
          + 29/9*ln(omg)*omg^(-1)
          - 116/3*ln(omg)*[omg-4]^(-2)
          - 35/3*ln(omg)*[omg-4]^(-1)
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 7/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 29/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 58/9*omg^(-1)
          - 58/9*[omg-4]^(-1)
          + 29/9*ln(omg)*omg^(-1)
          + 116/3*ln(omg)*[omg-4]^(-2)
          + 163/9*ln(omg)*[omg-4]^(-1)
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 61/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 67/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          - 58/9*omg^(-1)
          - 58/9*[omg-4]^(-1)
          + 29/9*ln(omg)*omg^(-1)
          + 116/3*ln(omg)*[omg-4]^(-2)
          + 163/9*ln(omg)*[omg-4]^(-1)
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 61/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 67/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 58/9*omg^(-1)
          + 58/9*[omg-4]^(-1)
          + 29/9*ln(omg)*omg^(-1)
          - 116/3*ln(omg)*[omg-4]^(-2)
          - 35/3*ln(omg)*[omg-4]^(-1)
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 7/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 29/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 53/18
          + 58/9*ln(omg)
          + 116/9*ln(omg)*[omg-4]^(-1)
          - 26/9*phi1(omg^(-1),omg^(-1))
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_6 * (
          - 6*z3*[omg-4]^(-1)
          + 298/9*ln(omg)*[omg-4]^(-1)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*[omg-4]^(-1)
          - 4*ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7*omega2(1,omg)*[omg-4]^(-1)
          - 77/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 149/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 6*phi2(1,omg)
          - 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 707/36*omg^(-1)
          - 707/36*[omg-4]^(-1)
          - 3/2*z3*omg^(-1)
          - 18*z3*[omg-4]^(-2)
          - 9/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          + 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          + 18*al*z3*[omg-4]^(-2)
          + 3/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          + 3/4*al^2*[omg-4]^(-1)
          - 707/72*ln(omg)*omg^(-1)
          + 707/6*ln(omg)*[omg-4]^(-2)
          + 857/24*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          - 21*ln(omg)*al*[omg-4]^(-2)
          - 7/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          - 9/2*ln(omg)*al^2*[omg-4]^(-2)
          - 3/8*ln(omg)*al^2*[omg-4]^(-1)
          + 30*ln(omg)^2*[omg-4]^(-2)
          + 5*ln(omg)^2*[omg-4]^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 15/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*omega2(1,omg)*omg^(-1)
          + 39*omega2(1,omg)*[omg-4]^(-2)
          + 31/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          - 3*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 227/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 707/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 467/36*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 15/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi2(1,omg)
          - 144*phi2(1,omg)*[omg-4]^(-2)
          - 52*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 707/36*omg^(-1)
          + 707/36*[omg-4]^(-1)
          - 3/2*z3*omg^(-1)
          + 18*z3*[omg-4]^(-2)
          + 15/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          - 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          - 18*al*z3*[omg-4]^(-2)
          - 9/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          - 3/4*al^2*[omg-4]^(-1)
          - 707/72*ln(omg)*omg^(-1)
          - 707/6*ln(omg)*[omg-4]^(-2)
          - 3985/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          + 21*ln(omg)*al*[omg-4]^(-2)
          + 21/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          + 9/2*ln(omg)*al^2*[omg-4]^(-2)
          + 9/8*ln(omg)*al^2*[omg-4]^(-1)
          - 30*ln(omg)^2*[omg-4]^(-2)
          - 10*ln(omg)^2*[omg-4]^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 15/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*omega2(1,omg)*omg^(-1)
          - 39*omega2(1,omg)*[omg-4]^(-2)
          - 57/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          + 3*omega2(1,omg)*al*[omg-4]^(-2)
          + 3/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2065/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2575/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 19/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 15/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*phi2(1,omg)
          + 144*phi2(1,omg)*[omg-4]^(-2)
          + 76*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_3 * (
          + 707/36*omg^(-1)
          + 707/36*[omg-4]^(-1)
          - 3/2*z3*omg^(-1)
          + 18*z3*[omg-4]^(-2)
          + 15/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          - 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          - 18*al*z3*[omg-4]^(-2)
          - 9/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          - 3/4*al^2*[omg-4]^(-1)
          - 707/72*ln(omg)*omg^(-1)
          - 707/6*ln(omg)*[omg-4]^(-2)
          - 3985/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          + 21*ln(omg)*al*[omg-4]^(-2)
          + 21/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          + 9/2*ln(omg)*al^2*[omg-4]^(-2)
          + 9/8*ln(omg)*al^2*[omg-4]^(-1)
          - 30*ln(omg)^2*[omg-4]^(-2)
          - 10*ln(omg)^2*[omg-4]^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 15/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*omega2(1,omg)*omg^(-1)
          - 39*omega2(1,omg)*[omg-4]^(-2)
          - 57/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          + 3*omega2(1,omg)*al*[omg-4]^(-2)
          + 3/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2065/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2575/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 19/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 15/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*phi2(1,omg)
          + 144*phi2(1,omg)*[omg-4]^(-2)
          + 76*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 707/36*omg^(-1)
          - 707/36*[omg-4]^(-1)
          - 3/2*z3*omg^(-1)
          - 18*z3*[omg-4]^(-2)
          - 9/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          + 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          + 18*al*z3*[omg-4]^(-2)
          + 3/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          + 3/4*al^2*[omg-4]^(-1)
          - 707/72*ln(omg)*omg^(-1)
          + 707/6*ln(omg)*[omg-4]^(-2)
          + 857/24*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          - 21*ln(omg)*al*[omg-4]^(-2)
          - 7/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          - 9/2*ln(omg)*al^2*[omg-4]^(-2)
          - 3/8*ln(omg)*al^2*[omg-4]^(-1)
          + 30*ln(omg)^2*[omg-4]^(-2)
          + 5*ln(omg)^2*[omg-4]^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 15/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*omega2(1,omg)*omg^(-1)
          + 39*omega2(1,omg)*[omg-4]^(-2)
          + 31/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          - 3*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 227/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 707/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 467/36*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 15/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi2(1,omg)
          - 144*phi2(1,omg)*[omg-4]^(-2)
          - 52*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_1 * (
          + 169/18
          + 6*z3*[omg-4]^(-1)
          + 3*z3
          - 10*al
          - 6*al*z3*[omg-4]^(-1)
          - 15/8*al^2
          - 707/36*ln(omg)
          - 707/18*ln(omg)*[omg-4]^(-1)
          + 7*ln(omg)*al*[omg-4]^(-1)
          + 7/2*ln(omg)*al
          + 3/2*ln(omg)*al^2*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2
          - 5/2*ln(omg)^2
          - 10*ln(omg)^2*[omg-4]^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*omega2(omg^(-1),omg^(-1))
          - 3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al
          - 4*omega2(1,omg)
          - 13*omega2(1,omg)*[omg-4]^(-1)
          + omega2(1,omg)*al*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al
          + 115/9*phi1(omg^(-1),omg^(-1))
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 5/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 12*phi2(1,omg)
          - 192*phi2(1,omg)*[omg-4]^(-2)
          - 96*phi2(1,omg)*[omg-4]^(-1)
          + 48*phi2(1,omg)*omg*[omg-4]^(-2)
          + 24*phi2(1,omg)*omg*[omg-4]^(-1)
          + 3*phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_6 * (
          + 48*z3*[omg-4]^(-1)
          - 6*ln(omg)*[omg-4]^(-1)
          + 12*ln(omg)*al*[omg-4]^(-1)
          - 2*ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-1)
          - 4*ln(omg)^2*al*[omg-4]^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 16*omega2(1,omg)*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 8*phi2(1,omg)
          + 32*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_5 * (
          - 7/2*omg^(-1)
          + 7/2*[omg-4]^(-1)
          - 12*z3*omg^(-1)
          + 144*z3*[omg-4]^(-2)
          + 36*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          - 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          - 72*al*z3*[omg-4]^(-2)
          - 6*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          + al^2*[omg-4]^(-1)
          + 7/4*ln(omg)*omg^(-1)
          - 21*ln(omg)*[omg-4]^(-2)
          - 27/4*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*omg^(-1)
          + 24*ln(omg)*al*[omg-4]^(-2)
          + 6*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          - 6*ln(omg)*al^2*[omg-4]^(-2)
          - 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - 72*ln(omg)^2*[omg-4]^(-2)
          - 12*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 18*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 2*omega2(1,omg)*omg^(-1)
          - 96*omega2(1,omg)*[omg-4]^(-2)
          - 18*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          + 12*omega2(1,omg)*al*[omg-4]^(-2)
          + omega2(1,omg)*al*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 53/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 21/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 101/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 3*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 8*phi2(1,omg)
          + 288*phi2(1,omg)*[omg-4]^(-2)
          + 96*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_4 * (
          - 7/2*omg^(-1)
          - 7/2*[omg-4]^(-1)
          - 12*z3*omg^(-1)
          - 144*z3*[omg-4]^(-2)
          - 60*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          + 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          + 72*al*z3*[omg-4]^(-2)
          + 18*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          - al^2*[omg-4]^(-1)
          + 7/4*ln(omg)*omg^(-1)
          + 21*ln(omg)*[omg-4]^(-2)
          + 41/4*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*omg^(-1)
          - 24*ln(omg)*al*[omg-4]^(-2)
          - 10*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          + 6*ln(omg)*al^2*[omg-4]^(-2)
          + 3/2*ln(omg)*al^2*[omg-4]^(-1)
          + 72*ln(omg)^2*[omg-4]^(-2)
          + 24*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 18*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 11/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 2*omega2(1,omg)*omg^(-1)
          + 96*omega2(1,omg)*[omg-4]^(-2)
          + 34*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          - 12*omega2(1,omg)*al*[omg-4]^(-2)
          - 3*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 119/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 209/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 16*phi2(1,omg)
          - 288*phi2(1,omg)*[omg-4]^(-2)
          - 144*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_3 * (
          - 7/2*omg^(-1)
          - 7/2*[omg-4]^(-1)
          - 12*z3*omg^(-1)
          - 144*z3*[omg-4]^(-2)
          - 60*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          + 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          + 72*al*z3*[omg-4]^(-2)
          + 18*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          - al^2*[omg-4]^(-1)
          + 7/4*ln(omg)*omg^(-1)
          + 21*ln(omg)*[omg-4]^(-2)
          + 41/4*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*omg^(-1)
          - 24*ln(omg)*al*[omg-4]^(-2)
          - 10*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          + 6*ln(omg)*al^2*[omg-4]^(-2)
          + 3/2*ln(omg)*al^2*[omg-4]^(-1)
          + 72*ln(omg)^2*[omg-4]^(-2)
          + 24*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 18*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 11/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 2*omega2(1,omg)*omg^(-1)
          + 96*omega2(1,omg)*[omg-4]^(-2)
          + 34*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          - 12*omega2(1,omg)*al*[omg-4]^(-2)
          - 3*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 119/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 209/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 16*phi2(1,omg)
          - 288*phi2(1,omg)*[omg-4]^(-2)
          - 144*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_2 * (
          - 7/2*omg^(-1)
          + 7/2*[omg-4]^(-1)
          - 12*z3*omg^(-1)
          + 144*z3*[omg-4]^(-2)
          + 36*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          - 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          - 72*al*z3*[omg-4]^(-2)
          - 6*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          + al^2*[omg-4]^(-1)
          + 7/4*ln(omg)*omg^(-1)
          - 21*ln(omg)*[omg-4]^(-2)
          - 27/4*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*omg^(-1)
          + 24*ln(omg)*al*[omg-4]^(-2)
          + 6*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          - 6*ln(omg)*al^2*[omg-4]^(-2)
          - 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - 72*ln(omg)^2*[omg-4]^(-2)
          - 12*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 18*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 2*omega2(1,omg)*omg^(-1)
          - 96*omega2(1,omg)*[omg-4]^(-2)
          - 18*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          + 12*omega2(1,omg)*al*[omg-4]^(-2)
          + omega2(1,omg)*al*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 53/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 21/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 101/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 3*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 8*phi2(1,omg)
          + 288*phi2(1,omg)*[omg-4]^(-2)
          + 96*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 23/8
          - 48*z3*[omg-4]^(-1)
          - 24*z3
          + 4*al
          + 24*al*z3*[omg-4]^(-1)
          + 12*al*z3
          - al^2
          + 7/2*ln(omg)
          + 7*ln(omg)*[omg-4]^(-1)
          - 8*ln(omg)*al*[omg-4]^(-1)
          - 4*ln(omg)*al
          + 2*ln(omg)*al^2*[omg-4]^(-1)
          + ln(omg)*al^2
          + 6*ln(omg)^2
          + 24*ln(omg)^2*[omg-4]^(-1)
          - 6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))
          + 2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*omega2(1,omg)
          + 32*omega2(1,omg)*[omg-4]^(-1)
          - 4*omega2(1,omg)*al*[omg-4]^(-1)
          - 2*omega2(1,omg)*al
          - 29/2*phi1(omg^(-1),omg^(-1))
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))*al
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 8*phi2(1,omg)
          + 256*phi2(1,omg)*[omg-4]^(-2)
          + 96*phi2(1,omg)*[omg-4]^(-1)
          - 64*phi2(1,omg)*omg*[omg-4]^(-2)
          - 32*phi2(1,omg)*omg*[omg-4]^(-1)
          - 4*phi2(1,omg)*omg
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

tensor_msbar =

       + Sigma_1 * (
          - 1
          )

       + a*Cf*Sigma_8 * (
          + 6*ln(omg)*[omg-4]^(-1)
          + 2*ln(omg)*al*[omg-4]^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_7 * (
          + 2*omg^(-1)
          - 2*[omg-4]^(-1)
          - 2*al*omg^(-1)
          + 2*al*[omg-4]^(-1)
          - ln(omg)*omg^(-1)
          + 12*ln(omg)*[omg-4]^(-2)
          + ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          - 12*ln(omg)*al*[omg-4]^(-2)
          - ln(omg)*al*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_6 * (
          + omg^(-1)
          - [omg-4]^(-1)
          - al*omg^(-1)
          + al*[omg-4]^(-1)
          - 1/2*ln(omg)*omg^(-1)
          + 6*ln(omg)*[omg-4]^(-2)
          + 1/2*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          - 6*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_5 * (
          + omg^(-1)
          + [omg-4]^(-1)
          - al*omg^(-1)
          - al*[omg-4]^(-1)
          - 1/2*ln(omg)*omg^(-1)
          - 6*ln(omg)*[omg-4]^(-2)
          - 7/2*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          + 6*ln(omg)*al*[omg-4]^(-2)
          + 7/2*ln(omg)*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_4 * (
          + omg^(-1)
          + [omg-4]^(-1)
          - al*omg^(-1)
          - al*[omg-4]^(-1)
          - 1/2*ln(omg)*omg^(-1)
          - 6*ln(omg)*[omg-4]^(-2)
          - 7/2*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          + 6*ln(omg)*al*[omg-4]^(-2)
          + 7/2*ln(omg)*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_3 * (
          + omg^(-1)
          - [omg-4]^(-1)
          - al*omg^(-1)
          + al*[omg-4]^(-1)
          - 1/2*ln(omg)*omg^(-1)
          + 6*ln(omg)*[omg-4]^(-2)
          + 1/2*ln(omg)*[omg-4]^(-1)
          + 1/2*ln(omg)*al*omg^(-1)
          - 6*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_2 * (
          - 6*ln(omg)*[omg-4]^(-1)
          - 2*ln(omg)*al*[omg-4]^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_1 * (
          + 2
          - 2*al
          - 2*ln(omg)
          - 4*ln(omg)*[omg-4]^(-1)
          + 4*ln(omg)*al*[omg-4]^(-1)
          + 2*ln(omg)*al
          + 1/2*phi1(omg^(-1),omg^(-1))
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al
          )

       + a^2*Cf*Tf*Nf*Sigma_8 * (
          - 64/3*ln(omg)*[omg-4]^(-1)
          + 16/3*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 16/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_7 * (
          - 40/9*omg^(-1)
          + 40/9*[omg-4]^(-1)
          + 20/9*ln(omg)*omg^(-1)
          - 80/3*ln(omg)*[omg-4]^(-2)
          - 20/9*ln(omg)*[omg-4]^(-1)
          + 20/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 20/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          - 20/9*omg^(-1)
          + 20/9*[omg-4]^(-1)
          + 10/9*ln(omg)*omg^(-1)
          - 40/3*ln(omg)*[omg-4]^(-2)
          - 10/9*ln(omg)*[omg-4]^(-1)
          + 10/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 10/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 20/9*omg^(-1)
          - 20/9*[omg-4]^(-1)
          + 10/9*ln(omg)*omg^(-1)
          + 40/3*ln(omg)*[omg-4]^(-2)
          + 70/9*ln(omg)*[omg-4]^(-1)
          + 10/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 5/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 10/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 20/9*omg^(-1)
          - 20/9*[omg-4]^(-1)
          + 10/9*ln(omg)*omg^(-1)
          + 40/3*ln(omg)*[omg-4]^(-2)
          + 70/9*ln(omg)*[omg-4]^(-1)
          + 10/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 5/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 10/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          - 20/9*omg^(-1)
          + 20/9*[omg-4]^(-1)
          + 10/9*ln(omg)*omg^(-1)
          - 40/3*ln(omg)*[omg-4]^(-2)
          - 10/9*ln(omg)*[omg-4]^(-1)
          + 10/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 10/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          + 64/3*ln(omg)*[omg-4]^(-1)
          - 16/3*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 16/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 182/27
          + 40/9*ln(omg)
          + 80/9*ln(omg)*[omg-4]^(-1)
          - 10/9*phi1(omg^(-1),omg^(-1))
          + 20/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 20/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_8 * (
          - 30*z3*[omg-4]^(-1)
          - 6*al*z3*[omg-4]^(-1)
          + 469/6*ln(omg)*[omg-4]^(-1)
          + 10*ln(omg)*al*[omg-4]^(-1)
          + 5/2*ln(omg)*al^2*[omg-4]^(-1)
          - 3*ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*[omg-4]^(-1)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 5/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 13/4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7*omega2(1,omg)*[omg-4]^(-1)
          + omega2(1,omg)*al*[omg-4]^(-1)
          - 493/24*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 469/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 5/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 5/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 5/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 5/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 13/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 3/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 2*phi2(1,omg)
          - 8*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_7 * (
          + 205/18*omg^(-1)
          - 205/18*[omg-4]^(-1)
          - 9*z3*omg^(-1)
          + 36*z3*[omg-4]^(-2)
          + 9*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          + 7*al*[omg-4]^(-1)
          - 3*al*z3*omg^(-1)
          + 36*al*z3*[omg-4]^(-2)
          + 3*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          + 3/2*al^2*[omg-4]^(-1)
          + 11/36*ln(omg)*omg^(-1)
          + 205/3*ln(omg)*[omg-4]^(-2)
          - 11/36*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          - 42*ln(omg)*al*[omg-4]^(-2)
          - 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          - 9*ln(omg)*al^2*[omg-4]^(-2)
          - 3/4*ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-2)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 21*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 9/2*omega2(1,omg)*omg^(-1)
          + 42*omega2(1,omg)*[omg-4]^(-2)
          + 9/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          - 6*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          + 659/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 18*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 19/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 12*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 192*phi2(1,omg)*[omg-4]^(-2)
          - 56*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_6 * (
          + 205/36*omg^(-1)
          - 205/36*[omg-4]^(-1)
          - 9/2*z3*omg^(-1)
          + 18*z3*[omg-4]^(-2)
          + 9/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          + 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          + 18*al*z3*[omg-4]^(-2)
          + 3/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          + 3/4*al^2*[omg-4]^(-1)
          + 11/72*ln(omg)*omg^(-1)
          + 205/6*ln(omg)*[omg-4]^(-2)
          - 11/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          - 21*ln(omg)*al*[omg-4]^(-2)
          - 7/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          - 9/2*ln(omg)*al^2*[omg-4]^(-2)
          - 3/8*ln(omg)*al^2*[omg-4]^(-1)
          + 6*ln(omg)^2*[omg-4]^(-2)
          - 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 21/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 9/4*omega2(1,omg)*omg^(-1)
          + 21*omega2(1,omg)*[omg-4]^(-2)
          + 9/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          - 3*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 659/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 205/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 9*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 19/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 96*phi2(1,omg)*[omg-4]^(-2)
          - 28*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 205/36*omg^(-1)
          + 205/36*[omg-4]^(-1)
          - 9/2*z3*omg^(-1)
          - 18*z3*[omg-4]^(-2)
          - 27/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          - 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          - 18*al*z3*[omg-4]^(-2)
          - 21/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          - 3/4*al^2*[omg-4]^(-1)
          + 11/72*ln(omg)*omg^(-1)
          - 205/6*ln(omg)*[omg-4]^(-2)
          - 1219/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          + 21*ln(omg)*al*[omg-4]^(-2)
          + 49/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          + 9/2*ln(omg)*al^2*[omg-4]^(-2)
          + 21/8*ln(omg)*al^2*[omg-4]^(-1)
          - 6*ln(omg)^2*[omg-4]^(-2)
          - 3*ln(omg)^2*[omg-4]^(-1)
          - 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 7/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 21/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 7/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 9/4*omega2(1,omg)*omg^(-1)
          - 21*omega2(1,omg)*[omg-4]^(-2)
          - 51/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          + 3*omega2(1,omg)*al*[omg-4]^(-2)
          + 7/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 659/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 731/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 205/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 181/48*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 21/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 9/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 9*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 37/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 43/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 53/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 14*phi2(1,omg)
          + 96*phi2(1,omg)*[omg-4]^(-2)
          + 76*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 205/36*omg^(-1)
          + 205/36*[omg-4]^(-1)
          - 9/2*z3*omg^(-1)
          - 18*z3*[omg-4]^(-2)
          - 27/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          - 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          - 18*al*z3*[omg-4]^(-2)
          - 21/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          - 3/4*al^2*[omg-4]^(-1)
          + 11/72*ln(omg)*omg^(-1)
          - 205/6*ln(omg)*[omg-4]^(-2)
          - 1219/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          + 21*ln(omg)*al*[omg-4]^(-2)
          + 49/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          + 9/2*ln(omg)*al^2*[omg-4]^(-2)
          + 21/8*ln(omg)*al^2*[omg-4]^(-1)
          - 6*ln(omg)^2*[omg-4]^(-2)
          - 3*ln(omg)^2*[omg-4]^(-1)
          - 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 7/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 21/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 7/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 9/4*omega2(1,omg)*omg^(-1)
          - 21*omega2(1,omg)*[omg-4]^(-2)
          - 51/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          + 3*omega2(1,omg)*al*[omg-4]^(-2)
          + 7/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 659/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 731/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 205/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 181/48*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 21/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 9/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 9*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 37/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 43/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 53/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 14*phi2(1,omg)
          + 96*phi2(1,omg)*[omg-4]^(-2)
          + 76*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_3 * (
          + 205/36*omg^(-1)
          - 205/36*[omg-4]^(-1)
          - 9/2*z3*omg^(-1)
          + 18*z3*[omg-4]^(-2)
          + 9/2*z3*[omg-4]^(-1)
          - 7/2*al*omg^(-1)
          + 7/2*al*[omg-4]^(-1)
          - 3/2*al*z3*omg^(-1)
          + 18*al*z3*[omg-4]^(-2)
          + 3/2*al*z3*[omg-4]^(-1)
          - 3/4*al^2*omg^(-1)
          + 3/4*al^2*[omg-4]^(-1)
          + 11/72*ln(omg)*omg^(-1)
          + 205/6*ln(omg)*[omg-4]^(-2)
          - 11/72*ln(omg)*[omg-4]^(-1)
          + 7/4*ln(omg)*al*omg^(-1)
          - 21*ln(omg)*al*[omg-4]^(-2)
          - 7/4*ln(omg)*al*[omg-4]^(-1)
          + 3/8*ln(omg)*al^2*omg^(-1)
          - 9/2*ln(omg)*al^2*[omg-4]^(-2)
          - 3/8*ln(omg)*al^2*[omg-4]^(-1)
          + 6*ln(omg)^2*[omg-4]^(-2)
          - 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 21/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 9/4*omega2(1,omg)*omg^(-1)
          + 21*omega2(1,omg)*[omg-4]^(-2)
          + 9/4*omega2(1,omg)*[omg-4]^(-1)
          + 1/4*omega2(1,omg)*al*omg^(-1)
          - 3*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 659/72*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 205/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 9*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 19/4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 5/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 96*phi2(1,omg)*[omg-4]^(-2)
          - 28*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 30*z3*[omg-4]^(-1)
          + 6*al*z3*[omg-4]^(-1)
          - 469/6*ln(omg)*[omg-4]^(-1)
          - 10*ln(omg)*al*[omg-4]^(-1)
          - 5/2*ln(omg)*al^2*[omg-4]^(-1)
          + 3*ln(omg)^2*[omg-4]^(-1)
          - ln(omg)^2*al*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 13/4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 7*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*[omg-4]^(-1)
          + 493/24*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 469/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 5/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 5/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 5/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 13/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 2*phi2(1,omg)
          + 8*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_1 * (
          + 7097/216
          - 12*z3*[omg-4]^(-1)
          - 9*z3
          - 10*al
          - 12*al*z3*[omg-4]^(-1)
          - 3*al*z3
          - 15/8*al^2
          - 205/18*ln(omg)
          - 205/9*ln(omg)*[omg-4]^(-1)
          + 14*ln(omg)*al*[omg-4]^(-1)
          + 7*ln(omg)*al
          + 3*ln(omg)*al^2*[omg-4]^(-1)
          + 3/2*ln(omg)*al^2
          - ln(omg)^2
          - 4*ln(omg)^2*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 14/3*omega2(omg^(-1),omg^(-1))
          + 3*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 7*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*al
          - 19/3*omega2(1,omg)
          - 14*omega2(1,omg)*[omg-4]^(-1)
          + 2*omega2(1,omg)*al*[omg-4]^(-1)
          + omega2(1,omg)*al
          - 11/72*phi1(omg^(-1),omg^(-1))
          + 11/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 205/36*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 3*phi2(omg^(-1),omg^(-1))
          - 6*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 6*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 320*phi2(1,omg)*[omg-4]^(-2)
          - 176*phi2(1,omg)*[omg-4]^(-1)
          + 80*phi2(1,omg)*omg*[omg-4]^(-2)
          + 40*phi2(1,omg)*omg*[omg-4]^(-1)
          + 5*phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_8 * (
          + 72*z3*[omg-4]^(-1)
          + 24*al*z3*[omg-4]^(-1)
          - 24*ln(omg)*[omg-4]^(-1)
          + 8*ln(omg)*al*[omg-4]^(-1)
          + 18*ln(omg)^2*[omg-4]^(-1)
          - 2*ln(omg)^2*al*[omg-4]^(-1)
          - 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 12*omega2(1,omg)*[omg-4]^(-1)
          - 4*omega2(1,omg)*al*[omg-4]^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_7 * (
          - 6*omg^(-1)
          + 6*[omg-4]^(-1)
          - 12*z3*omg^(-1)
          + 144*z3*[omg-4]^(-2)
          + 12*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          - 8*al*[omg-4]^(-1)
          + 12*al*z3*omg^(-1)
          - 144*al*z3*[omg-4]^(-2)
          - 12*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          + 2*al^2*[omg-4]^(-1)
          + ln(omg)*omg^(-1)
          - 36*ln(omg)*[omg-4]^(-2)
          - ln(omg)*[omg-4]^(-1)
          - 6*ln(omg)*al*omg^(-1)
          + 48*ln(omg)*al*[omg-4]^(-2)
          + 6*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          - 12*ln(omg)*al^2*[omg-4]^(-2)
          - ln(omg)*al^2*[omg-4]^(-1)
          - ln(omg)^2*omg^(-1)
          - 36*ln(omg)^2*[omg-4]^(-2)
          + ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*omg^(-1)
          - 12*ln(omg)^2*al*[omg-4]^(-2)
          - ln(omg)^2*al*[omg-4]^(-1)
          - ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 6*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 18*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*omega2(1,omg)*omg^(-1)
          - 120*omega2(1,omg)*[omg-4]^(-2)
          - 10*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          + 24*omega2(1,omg)*al*[omg-4]^(-2)
          + 2*omega2(1,omg)*al*[omg-4]^(-1)
          - 13*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 22*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 22*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 6*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 12*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 384*phi2(1,omg)*[omg-4]^(-2)
          + 96*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_6 * (
          - 3*omg^(-1)
          + 3*[omg-4]^(-1)
          - 6*z3*omg^(-1)
          + 72*z3*[omg-4]^(-2)
          + 6*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          - 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          - 72*al*z3*[omg-4]^(-2)
          - 6*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          + al^2*[omg-4]^(-1)
          + 1/2*ln(omg)*omg^(-1)
          - 18*ln(omg)*[omg-4]^(-2)
          - 1/2*ln(omg)*[omg-4]^(-1)
          - 3*ln(omg)*al*omg^(-1)
          + 24*ln(omg)*al*[omg-4]^(-2)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          - 6*ln(omg)*al^2*[omg-4]^(-2)
          - 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - 1/2*ln(omg)^2*omg^(-1)
          - 18*ln(omg)^2*[omg-4]^(-2)
          + 1/2*ln(omg)^2*[omg-4]^(-1)
          + 1/2*ln(omg)^2*al*omg^(-1)
          - 6*ln(omg)^2*al*[omg-4]^(-2)
          - 1/2*ln(omg)^2*al*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5*omega2(1,omg)*omg^(-1)
          - 60*omega2(1,omg)*[omg-4]^(-2)
          - 5*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          + 12*omega2(1,omg)*al*[omg-4]^(-2)
          + omega2(1,omg)*al*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 11*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 11*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 192*phi2(1,omg)*[omg-4]^(-2)
          + 48*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_5 * (
          - 3*omg^(-1)
          - 3*[omg-4]^(-1)
          - 6*z3*omg^(-1)
          - 72*z3*[omg-4]^(-2)
          - 42*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          + 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          + 72*al*z3*[omg-4]^(-2)
          + 42*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          - al^2*[omg-4]^(-1)
          + 1/2*ln(omg)*omg^(-1)
          + 18*ln(omg)*[omg-4]^(-2)
          + 19/2*ln(omg)*[omg-4]^(-1)
          - 3*ln(omg)*al*omg^(-1)
          - 24*ln(omg)*al*[omg-4]^(-2)
          - 15*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          + 6*ln(omg)*al^2*[omg-4]^(-2)
          + 7/2*ln(omg)*al^2*[omg-4]^(-1)
          - 1/2*ln(omg)^2*omg^(-1)
          + 18*ln(omg)^2*[omg-4]^(-2)
          + 17/2*ln(omg)^2*[omg-4]^(-1)
          + 1/2*ln(omg)^2*al*omg^(-1)
          + 6*ln(omg)^2*al*[omg-4]^(-2)
          + 7/2*ln(omg)^2*al*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 7/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 5/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 11/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5*omega2(1,omg)*omg^(-1)
          + 60*omega2(1,omg)*[omg-4]^(-2)
          + 35*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          - 12*omega2(1,omg)*al*[omg-4]^(-2)
          - 7*omega2(1,omg)*al*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 31/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 53/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 5*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 9/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 192*phi2(1,omg)*[omg-4]^(-2)
          - 144*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_4 * (
          - 3*omg^(-1)
          - 3*[omg-4]^(-1)
          - 6*z3*omg^(-1)
          - 72*z3*[omg-4]^(-2)
          - 42*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          + 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          + 72*al*z3*[omg-4]^(-2)
          + 42*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          - al^2*[omg-4]^(-1)
          + 1/2*ln(omg)*omg^(-1)
          + 18*ln(omg)*[omg-4]^(-2)
          + 19/2*ln(omg)*[omg-4]^(-1)
          - 3*ln(omg)*al*omg^(-1)
          - 24*ln(omg)*al*[omg-4]^(-2)
          - 15*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          + 6*ln(omg)*al^2*[omg-4]^(-2)
          + 7/2*ln(omg)*al^2*[omg-4]^(-1)
          - 1/2*ln(omg)^2*omg^(-1)
          + 18*ln(omg)^2*[omg-4]^(-2)
          + 17/2*ln(omg)^2*[omg-4]^(-1)
          + 1/2*ln(omg)^2*al*omg^(-1)
          + 6*ln(omg)^2*al*[omg-4]^(-2)
          + 7/2*ln(omg)^2*al*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 7/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 5/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 11/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5*omega2(1,omg)*omg^(-1)
          + 60*omega2(1,omg)*[omg-4]^(-2)
          + 35*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          - 12*omega2(1,omg)*al*[omg-4]^(-2)
          - 7*omega2(1,omg)*al*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 31/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 53/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 5*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 9/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 192*phi2(1,omg)*[omg-4]^(-2)
          - 144*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_3 * (
          - 3*omg^(-1)
          + 3*[omg-4]^(-1)
          - 6*z3*omg^(-1)
          + 72*z3*[omg-4]^(-2)
          + 6*z3*[omg-4]^(-1)
          + 4*al*omg^(-1)
          - 4*al*[omg-4]^(-1)
          + 6*al*z3*omg^(-1)
          - 72*al*z3*[omg-4]^(-2)
          - 6*al*z3*[omg-4]^(-1)
          - al^2*omg^(-1)
          + al^2*[omg-4]^(-1)
          + 1/2*ln(omg)*omg^(-1)
          - 18*ln(omg)*[omg-4]^(-2)
          - 1/2*ln(omg)*[omg-4]^(-1)
          - 3*ln(omg)*al*omg^(-1)
          + 24*ln(omg)*al*[omg-4]^(-2)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + 1/2*ln(omg)*al^2*omg^(-1)
          - 6*ln(omg)*al^2*[omg-4]^(-2)
          - 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - 1/2*ln(omg)^2*omg^(-1)
          - 18*ln(omg)^2*[omg-4]^(-2)
          + 1/2*ln(omg)^2*[omg-4]^(-1)
          + 1/2*ln(omg)^2*al*omg^(-1)
          - 6*ln(omg)^2*al*[omg-4]^(-2)
          - 1/2*ln(omg)^2*al*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5*omega2(1,omg)*omg^(-1)
          - 60*omega2(1,omg)*[omg-4]^(-2)
          - 5*omega2(1,omg)*[omg-4]^(-1)
          - omega2(1,omg)*al*omg^(-1)
          + 12*omega2(1,omg)*al*[omg-4]^(-2)
          + omega2(1,omg)*al*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 11*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 11*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 192*phi2(1,omg)*[omg-4]^(-2)
          + 48*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_2 * (
          - 72*z3*[omg-4]^(-1)
          - 24*al*z3*[omg-4]^(-1)
          + 24*ln(omg)*[omg-4]^(-1)
          - 8*ln(omg)*al*[omg-4]^(-1)
          - 18*ln(omg)^2*[omg-4]^(-1)
          + 2*ln(omg)^2*al*[omg-4]^(-1)
          + 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 4*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 12*omega2(1,omg)*[omg-4]^(-1)
          + 4*omega2(1,omg)*al*[omg-4]^(-1)
          + 3*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_1 * (
          - 79/3
          - 48*z3*[omg-4]^(-1)
          - 24*z3
          + 4*al
          + 48*al*z3*[omg-4]^(-1)
          + 24*al*z3
          - al^2
          + 6*ln(omg)
          + 12*ln(omg)*[omg-4]^(-1)
          - 16*ln(omg)*al*[omg-4]^(-1)
          - 8*ln(omg)*al
          + 4*ln(omg)*al^2*[omg-4]^(-1)
          + 2*ln(omg)*al^2
          + 2*ln(omg)^2
          + 12*ln(omg)^2*[omg-4]^(-1)
          + 4*ln(omg)^2*al*[omg-4]^(-1)
          + 2*ln(omg)^2*al
          + 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))
          - ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al
          + 13/3*omega2(omg^(-1),omg^(-1))
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 50/3*omega2(1,omg)
          + 40*omega2(1,omg)*[omg-4]^(-1)
          - 8*omega2(1,omg)*al*[omg-4]^(-1)
          - 4*omega2(1,omg)*al
          - 8*phi1(omg^(-1),omg^(-1))
          - 3*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 9/2*phi1(omg^(-1),omg^(-1))*al
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2
          - phi1(omg^(-1),omg^(-1))^2
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi2(omg^(-1),omg^(-1))
          + 4*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - phi2(omg^(-1),omg^(-1))*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi2(omg^(-1),omg^(-1))*al
          + 32*phi2(1,omg)
          + 512*phi2(1,omg)*[omg-4]^(-2)
          + 256*phi2(1,omg)*[omg-4]^(-1)
          - 128*phi2(1,omg)*omg*[omg-4]^(-2)
          - 64*phi2(1,omg)*omg*[omg-4]^(-1)
          - 8*phi2(1,omg)*omg
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

dis2_msbar =

       + Sigma_2 * (
          - 1
          )

       + a*Cf*Sigma_10 * (
          - [omg-4]^(-1)
          + 6*ln(omg)*[omg-4]^(-2)
          + 5*ln(omg)*[omg-4]^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a*Cf*Sigma_9 * (
          + [omg-4]^(-1)
          - 6*ln(omg)*[omg-4]^(-2)
          - ln(omg)*[omg-4]^(-1)
          - 1/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a*Cf*Sigma_8 * (
          + 17/4*omg^(-1)
          - 25/3*[omg-4]^(-2)
          - 17/4*[omg-4]^(-1)
          - 7/4*al*omg^(-1)
          + 5*al*[omg-4]^(-2)
          + 7/4*al*[omg-4]^(-1)
          - 17/8*ln(omg)*omg^(-1)
          + 50*ln(omg)*[omg-4]^(-3)
          + 193/6*ln(omg)*[omg-4]^(-2)
          + 115/24*ln(omg)*[omg-4]^(-1)
          + 7/8*ln(omg)*al*omg^(-1)
          - 30*ln(omg)*al*[omg-4]^(-3)
          - 29/2*ln(omg)*al*[omg-4]^(-2)
          - 7/8*ln(omg)*al*[omg-4]^(-1)
          - 17/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 23/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 7*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 23/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_7 * (
          + 7/4*omg^(-1)
          + 25/3*[omg-4]^(-2)
          + 47/12*[omg-4]^(-1)
          - 1/4*al*omg^(-1)
          - 5*al*[omg-4]^(-2)
          - 7/4*al*[omg-4]^(-1)
          - 7/8*ln(omg)*omg^(-1)
          - 50*ln(omg)*[omg-4]^(-3)
          - 181/6*ln(omg)*[omg-4]^(-2)
          - 49/8*ln(omg)*[omg-4]^(-1)
          + 1/8*ln(omg)*al*omg^(-1)
          + 30*ln(omg)*al*[omg-4]^(-3)
          + 29/2*ln(omg)*al*[omg-4]^(-2)
          + 15/8*ln(omg)*al*[omg-4]^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 29/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 13/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 35/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 9/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 9/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_6 * (
          - 3/4*omg^(-1)
          - 25/3*[omg-4]^(-2)
          - 23/12*[omg-4]^(-1)
          + 5/4*al*omg^(-1)
          + 5*al*[omg-4]^(-2)
          + 3/4*al*[omg-4]^(-1)
          + 3/8*ln(omg)*omg^(-1)
          + 50*ln(omg)*[omg-4]^(-3)
          + 109/6*ln(omg)*[omg-4]^(-2)
          + 13/8*ln(omg)*[omg-4]^(-1)
          - 5/8*ln(omg)*al*omg^(-1)
          - 30*ln(omg)*al*[omg-4]^(-3)
          - 17/2*ln(omg)*al*[omg-4]^(-2)
          + 5/8*ln(omg)*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 7/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 7/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 7/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_5 * (
          + 19/4*omg^(-1)
          + 25/3*[omg-4]^(-2)
          + 71/12*[omg-4]^(-1)
          - 13/4*al*omg^(-1)
          - 5*al*[omg-4]^(-2)
          - 11/4*al*[omg-4]^(-1)
          - 19/8*ln(omg)*omg^(-1)
          - 50*ln(omg)*[omg-4]^(-3)
          - 253/6*ln(omg)*[omg-4]^(-2)
          - 93/8*ln(omg)*[omg-4]^(-1)
          + 13/8*ln(omg)*al*omg^(-1)
          + 30*ln(omg)*al*[omg-4]^(-3)
          + 41/2*ln(omg)*al*[omg-4]^(-2)
          + 19/8*ln(omg)*al*[omg-4]^(-1)
          - 19/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 57/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 19/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 71/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 13/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 9/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 9/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 9/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_4 * (
          + 9/4*omg^(-1)
          - 25/3*[omg-4]^(-2)
          - 47/12*[omg-4]^(-1)
          - 7/4*al*omg^(-1)
          + 5*al*[omg-4]^(-2)
          + 7/4*al*[omg-4]^(-1)
          - 9/8*ln(omg)*omg^(-1)
          + 50*ln(omg)*[omg-4]^(-3)
          + 181/6*ln(omg)*[omg-4]^(-2)
          + 33/8*ln(omg)*[omg-4]^(-1)
          + 7/8*ln(omg)*al*omg^(-1)
          - 30*ln(omg)*al*[omg-4]^(-3)
          - 29/2*ln(omg)*al*[omg-4]^(-2)
          - 7/8*ln(omg)*al*[omg-4]^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 19/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 13/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 19/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_3 * (
          - 1/4*omg^(-1)
          + 25/3*[omg-4]^(-2)
          + 1/4*[omg-4]^(-1)
          - 1/4*al*omg^(-1)
          - 5*al*[omg-4]^(-2)
          + 1/4*al*[omg-4]^(-1)
          + 1/8*ln(omg)*omg^(-1)
          - 50*ln(omg)*[omg-4]^(-3)
          - 49/6*ln(omg)*[omg-4]^(-2)
          + 29/24*ln(omg)*[omg-4]^(-1)
          + 1/8*ln(omg)*al*omg^(-1)
          + 30*ln(omg)*al*[omg-4]^(-3)
          + 5/2*ln(omg)*al*[omg-4]^(-2)
          - 1/8*ln(omg)*al*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 9/32*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 25/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/32*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 1/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_2 * (
          + 79/18
          + 5/3*[omg-4]^(-1)
          - al*[omg-4]^(-1)
          - 2*al
          - 17/6*ln(omg)
          - 10*ln(omg)*[omg-4]^(-2)
          - 28/3*ln(omg)*[omg-4]^(-1)
          + 6*ln(omg)*al*[omg-4]^(-2)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al
          + phi1(omg^(-1),omg^(-1))
          - 9/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 5/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 17/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_1 * (
          - 43/18
          - 5/3*[omg-4]^(-1)
          + al*[omg-4]^(-1)
          + 5/6*ln(omg)
          + 10*ln(omg)*[omg-4]^(-2)
          + 16/3*ln(omg)*[omg-4]^(-1)
          - 6*ln(omg)*al*[omg-4]^(-2)
          - ln(omg)*al*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 5/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_10 * (
          + 32/9*[omg-4]^(-1)
          - 64/3*ln(omg)*[omg-4]^(-2)
          - 148/9*ln(omg)*[omg-4]^(-1)
          + 25/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 16/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 11/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_9 * (
          - 32/9*[omg-4]^(-1)
          + 64/3*ln(omg)*[omg-4]^(-2)
          + 44/9*ln(omg)*[omg-4]^(-1)
          + 1/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 16/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 7/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_8 * (
          - 281/18*omg^(-1)
          + 30*[omg-4]^(-2)
          + 281/18*[omg-4]^(-1)
          + 281/36*ln(omg)*omg^(-1)
          - 180*ln(omg)*[omg-4]^(-3)
          - 353/3*ln(omg)*[omg-4]^(-2)
          - 81/4*ln(omg)*[omg-4]^(-1)
          + 281/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 73/48*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 77/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 475/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_7 * (
          - 119/18*omg^(-1)
          - 30*[omg-4]^(-2)
          - 91/6*[omg-4]^(-1)
          + 119/36*ln(omg)*omg^(-1)
          + 180*ln(omg)*[omg-4]^(-3)
          + 115*ln(omg)*[omg-4]^(-2)
          + 905/36*ln(omg)*[omg-4]^(-1)
          + 119/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 461/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 25*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 659/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          + 43/18*omg^(-1)
          + 30*[omg-4]^(-2)
          + 157/18*[omg-4]^(-1)
          - 43/36*ln(omg)*omg^(-1)
          - 180*ln(omg)*[omg-4]^(-3)
          - 229/3*ln(omg)*[omg-4]^(-2)
          - 341/36*ln(omg)*[omg-4]^(-1)
          - 43/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 19/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 46/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 211/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 275/18*omg^(-1)
          - 30*[omg-4]^(-2)
          - 389/18*[omg-4]^(-1)
          + 275/36*ln(omg)*omg^(-1)
          + 180*ln(omg)*[omg-4]^(-3)
          + 461/3*ln(omg)*[omg-4]^(-2)
          + 1645/36*ln(omg)*[omg-4]^(-1)
          + 275/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 319/48*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 104/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1283/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 113/18*omg^(-1)
          + 30*[omg-4]^(-2)
          + 91/6*[omg-4]^(-1)
          + 113/36*ln(omg)*omg^(-1)
          - 180*ln(omg)*[omg-4]^(-3)
          - 115*ln(omg)*[omg-4]^(-2)
          - 673/36*ln(omg)*[omg-4]^(-1)
          + 113/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 139/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 25*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 427/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          + 49/18*omg^(-1)
          - 30*[omg-4]^(-2)
          - 49/18*[omg-4]^(-1)
          - 49/36*ln(omg)*omg^(-1)
          + 180*ln(omg)*[omg-4]^(-3)
          + 121/3*ln(omg)*[omg-4]^(-2)
          - 37/12*ln(omg)*[omg-4]^(-1)
          - 49/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 5/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 45*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 19/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 133/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 2261/162
          - 6*[omg-4]^(-1)
          + 92/9*ln(omg)
          + 36*ln(omg)*[omg-4]^(-2)
          + 310/9*ln(omg)*[omg-4]^(-1)
          - 31/9*phi1(omg^(-1),omg^(-1))
          + 139/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 283/36*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          + 892/81
          + 6*[omg-4]^(-1)
          - 34/9*ln(omg)
          - 36*ln(omg)*[omg-4]^(-2)
          - 194/9*ln(omg)*[omg-4]^(-1)
          + 5/9*phi1(omg^(-1),omg^(-1))
          - 23/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 167/36*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_10 * (
          - 379/36*[omg-4]^(-1)
          - 12*z3*[omg-4]^(-2)
          - 10*z3*[omg-4]^(-1)
          - 1/2*al*[omg-4]^(-1)
          - 1/4*al^2*[omg-4]^(-1)
          + 379/6*ln(omg)*[omg-4]^(-2)
          + 1661/36*ln(omg)*[omg-4]^(-1)
          + 3*ln(omg)*al*[omg-4]^(-2)
          + 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/2*ln(omg)*al^2*[omg-4]^(-2)
          + 5/4*ln(omg)*al^2*[omg-4]^(-1)
          + 13/2*ln(omg)^2*[omg-4]^(-2)
          - 9/4*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)^2*al*[omg-4]^(-2)
          + 5/4*ln(omg)^2*al*[omg-4]^(-1)
          + 31/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 13/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 33/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 9/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 23/32*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 45/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 185/32*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 9/32*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/32*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 18*omega2(1,omg)*[omg-4]^(-2)
          + 9*omega2(1,omg)*[omg-4]^(-1)
          - 1213/288*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 379/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1169/96*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 27/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 17/16*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 7/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 9/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 23/16*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 55/32*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 37/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 73/32*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/16*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/32*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/32*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 6*phi2(1,omg)
          - 64*phi2(1,omg)*[omg-4]^(-2)
          - 40*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_9 * (
          + 379/36*[omg-4]^(-1)
          + 12*z3*[omg-4]^(-2)
          + 4*z3*[omg-4]^(-1)
          + 1/2*al*[omg-4]^(-1)
          + 1/4*al^2*[omg-4]^(-1)
          - 379/6*ln(omg)*[omg-4]^(-2)
          - 469/36*ln(omg)*[omg-4]^(-1)
          - 3*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          - 3/2*ln(omg)*al^2*[omg-4]^(-2)
          - 1/4*ln(omg)*al^2*[omg-4]^(-1)
          - 13/2*ln(omg)^2*[omg-4]^(-2)
          - 7/4*ln(omg)^2*[omg-4]^(-1)
          - 3/2*ln(omg)^2*al*[omg-4]^(-2)
          - 1/4*ln(omg)^2*al*[omg-4]^(-1)
          + 1/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 13/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 9/32*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 45/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 41/32*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/32*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/32*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 18*omega2(1,omg)*[omg-4]^(-2)
          - 2*omega2(1,omg)*[omg-4]^(-1)
          - 19/288*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 379/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1123/288*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/16*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 1/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 9/16*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 9/32*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 37/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/32*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/16*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/32*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/32*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 64*phi2(1,omg)*[omg-4]^(-2)
          + 16*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_8 * (
          + 3391/72*omg^(-1)
          - 1205/18*[omg-4]^(-2)
          - 3247/72*[omg-4]^(-1)
          - 15/8*z3*omg^(-1)
          - 90*z3*[omg-4]^(-3)
          - 99/2*z3*[omg-4]^(-2)
          - 49/8*z3*[omg-4]^(-1)
          - 27/4*al*omg^(-1)
          + 20*al*[omg-4]^(-2)
          + 27/4*al*[omg-4]^(-1)
          - 21/8*al*z3*omg^(-1)
          + 90*al*z3*[omg-4]^(-3)
          + 87/2*al*z3*[omg-4]^(-2)
          + 21/8*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          + 5*al^2*[omg-4]^(-2)
          + 3/2*al^2*[omg-4]^(-1)
          - 3373/144*ln(omg)*omg^(-1)
          + 1205/3*ln(omg)*[omg-4]^(-3)
          + 11279/36*ln(omg)*[omg-4]^(-2)
          + 7997/144*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          - 120*ln(omg)*al*[omg-4]^(-3)
          - 56*ln(omg)*al*[omg-4]^(-2)
          - 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          - 30*ln(omg)*al^2*[omg-4]^(-3)
          - 13*ln(omg)*al^2*[omg-4]^(-2)
          - 3/4*ln(omg)*al^2*[omg-4]^(-1)
          - 39/32*ln(omg)^2*omg^(-1)
          + 715/2*ln(omg)^2*[omg-4]^(-3)
          + 1053/8*ln(omg)^2*[omg-4]^(-2)
          + 487/32*ln(omg)^2*[omg-4]^(-1)
          + 3/32*ln(omg)^2*al*omg^(-1)
          - 15/2*ln(omg)^2*al*[omg-4]^(-3)
          - 17/8*ln(omg)^2*al*[omg-4]^(-2)
          - 3/32*ln(omg)^2*al*[omg-4]^(-1)
          - 39/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 251/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 297/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 261/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 111/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 307/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 613/24*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1945/384*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 15/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 35/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 27/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 35/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 27/16*omega2(1,omg)*omg^(-1)
          + 295*omega2(1,omg)*[omg-4]^(-3)
          + 1579/12*omega2(1,omg)*[omg-4]^(-2)
          + 721/48*omega2(1,omg)*[omg-4]^(-1)
          + 7/16*omega2(1,omg)*al*omg^(-1)
          - 15*omega2(1,omg)*al*[omg-4]^(-3)
          - 29/4*omega2(1,omg)*al*[omg-4]^(-2)
          - 7/16*omega2(1,omg)*al*[omg-4]^(-1)
          - 4723/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 363/64*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 3499/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 11267/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 37/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 5/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 51/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 1/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 21/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 1/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 111/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 253/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 195/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 637/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 195/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 15/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          + 3/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 1120*phi2(1,omg)*[omg-4]^(-3)
          - 680*phi2(1,omg)*[omg-4]^(-2)
          - 132*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_7 * (
          + 1369/72*omg^(-1)
          + 1205/18*[omg-4]^(-2)
          + 2797/72*[omg-4]^(-1)
          - 9/8*z3*omg^(-1)
          + 90*z3*[omg-4]^(-3)
          + 99/2*z3*[omg-4]^(-2)
          + 73/8*z3*[omg-4]^(-1)
          - 1/4*al*omg^(-1)
          - 20*al*[omg-4]^(-2)
          - 29/4*al*[omg-4]^(-1)
          - 3/8*al*z3*omg^(-1)
          - 90*al*z3*[omg-4]^(-3)
          - 87/2*al*z3*[omg-4]^(-2)
          - 45/8*al*z3*[omg-4]^(-1)
          - 5*al^2*[omg-4]^(-2)
          - 7/4*al^2*[omg-4]^(-1)
          - 1171/144*ln(omg)*omg^(-1)
          - 1205/3*ln(omg)*[omg-4]^(-3)
          - 9929/36*ln(omg)*[omg-4]^(-2)
          - 9745/144*ln(omg)*[omg-4]^(-1)
          + 120*ln(omg)*al*[omg-4]^(-3)
          + 59*ln(omg)*al*[omg-4]^(-2)
          + 15/2*ln(omg)*al*[omg-4]^(-1)
          + 30*ln(omg)*al^2*[omg-4]^(-3)
          + 29/2*ln(omg)*al^2*[omg-4]^(-2)
          + 7/4*ln(omg)*al^2*[omg-4]^(-1)
          - 9/32*ln(omg)^2*omg^(-1)
          - 715/2*ln(omg)^2*[omg-4]^(-3)
          - 1385/8*ln(omg)^2*[omg-4]^(-2)
          - 799/32*ln(omg)^2*[omg-4]^(-1)
          - 3/32*ln(omg)^2*al*omg^(-1)
          + 15/2*ln(omg)^2*al*[omg-4]^(-3)
          + 29/8*ln(omg)^2*al*[omg-4]^(-2)
          + 11/32*ln(omg)^2*al*[omg-4]^(-1)
          - 9/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 7/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 95/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 697/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 5/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 39/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 81/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 65/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 751/128*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 15/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 71/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 13/16*omega2(1,omg)*omg^(-1)
          - 295*omega2(1,omg)*[omg-4]^(-3)
          - 1819/12*omega2(1,omg)*[omg-4]^(-2)
          - 371/16*omega2(1,omg)*[omg-4]^(-1)
          + 1/16*omega2(1,omg)*al*omg^(-1)
          + 15*omega2(1,omg)*al*[omg-4]^(-3)
          + 29/4*omega2(1,omg)*al*[omg-4]^(-2)
          + 15/16*omega2(1,omg)*al*[omg-4]^(-1)
          - 901/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 8647/576*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 1637/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 18457/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 35/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 27/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 43/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 39/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 119/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 261/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 513/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 251/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 15/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          + 1/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 15/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 7/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 14*phi2(1,omg)
          + 1120*phi2(1,omg)*[omg-4]^(-3)
          + 760*phi2(1,omg)*[omg-4]^(-2)
          + 176*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_6 * (
          - 653/72*omg^(-1)
          - 1205/18*[omg-4]^(-2)
          - 461/24*[omg-4]^(-1)
          - 3/8*z3*omg^(-1)
          - 90*z3*[omg-4]^(-3)
          - 63/2*z3*[omg-4]^(-2)
          - 61/8*z3*[omg-4]^(-1)
          + 25/4*al*omg^(-1)
          + 20*al*[omg-4]^(-2)
          + 15/4*al*[omg-4]^(-1)
          + 15/8*al*z3*omg^(-1)
          + 90*al*z3*[omg-4]^(-3)
          + 51/2*al*z3*[omg-4]^(-2)
          - 15/8*al*z3*[omg-4]^(-1)
          + 3/2*al^2*omg^(-1)
          + 5*al^2*[omg-4]^(-2)
          + al^2*[omg-4]^(-1)
          + 1031/144*ln(omg)*omg^(-1)
          + 1205/3*ln(omg)*[omg-4]^(-3)
          + 5687/36*ln(omg)*[omg-4]^(-2)
          + 3217/144*ln(omg)*[omg-4]^(-1)
          - 7/2*ln(omg)*al*omg^(-1)
          - 120*ln(omg)*al*[omg-4]^(-3)
          - 38*ln(omg)*al*[omg-4]^(-2)
          + 3/2*ln(omg)*al*[omg-4]^(-1)
          - 3/4*ln(omg)*al^2*omg^(-1)
          - 30*ln(omg)*al^2*[omg-4]^(-3)
          - 10*ln(omg)*al^2*[omg-4]^(-2)
          + 1/4*ln(omg)*al^2*[omg-4]^(-1)
          + 21/32*ln(omg)^2*omg^(-1)
          + 715/2*ln(omg)^2*[omg-4]^(-3)
          + 1145/8*ln(omg)^2*[omg-4]^(-2)
          + 251/32*ln(omg)^2*[omg-4]^(-1)
          - 9/32*ln(omg)^2*al*omg^(-1)
          - 15/2*ln(omg)^2*al*[omg-4]^(-3)
          - 29/8*ln(omg)^2*al*[omg-4]^(-2)
          - 7/32*ln(omg)^2*al*[omg-4]^(-1)
          + 21/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 37/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 40*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 165/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 9/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 189/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 3/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 38/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 259/128*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 45/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 29/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 29/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/16*omega2(1,omg)*omg^(-1)
          + 295*omega2(1,omg)*[omg-4]^(-3)
          + 1351/12*omega2(1,omg)*[omg-4]^(-2)
          + 95/16*omega2(1,omg)*[omg-4]^(-1)
          - 5/16*omega2(1,omg)*al*omg^(-1)
          - 15*omega2(1,omg)*al*[omg-4]^(-3)
          - 17/4*omega2(1,omg)*al*[omg-4]^(-2)
          + 5/16*omega2(1,omg)*al*[omg-4]^(-1)
          + 2921/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2303/576*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 2567/24*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9599/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 55/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 31/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 33/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 15/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 5/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 15/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 5/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 189/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 133/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 53/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 273/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 53/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 45/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          - 21/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 15/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1120*phi2(1,omg)*[omg-4]^(-3)
          - 616*phi2(1,omg)*[omg-4]^(-2)
          - 84*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 3481/72*omg^(-1)
          + 1205/18*[omg-4]^(-2)
          + 4211/72*[omg-4]^(-1)
          - 21/8*z3*omg^(-1)
          + 90*z3*[omg-4]^(-3)
          + 135/2*z3*[omg-4]^(-2)
          + 181/8*z3*[omg-4]^(-1)
          - 53/4*al*omg^(-1)
          - 20*al*[omg-4]^(-2)
          - 43/4*al*[omg-4]^(-1)
          - 39/8*al*z3*omg^(-1)
          - 90*al*z3*[omg-4]^(-3)
          - 123/2*al*z3*[omg-4]^(-2)
          - 57/8*al*z3*[omg-4]^(-1)
          - 3*al^2*omg^(-1)
          - 5*al^2*[omg-4]^(-2)
          - 5/2*al^2*[omg-4]^(-1)
          - 3859/144*ln(omg)*omg^(-1)
          - 1205/3*ln(omg)*[omg-4]^(-3)
          - 14171/36*ln(omg)*[omg-4]^(-2)
          - 19157/144*ln(omg)*[omg-4]^(-1)
          + 7*ln(omg)*al*omg^(-1)
          + 120*ln(omg)*al*[omg-4]^(-3)
          + 80*ln(omg)*al*[omg-4]^(-2)
          + 9*ln(omg)*al*[omg-4]^(-1)
          + 3/2*ln(omg)*al^2*omg^(-1)
          + 30*ln(omg)*al^2*[omg-4]^(-3)
          + 19*ln(omg)*al^2*[omg-4]^(-2)
          + 2*ln(omg)*al^2*[omg-4]^(-1)
          - 21/32*ln(omg)^2*omg^(-1)
          - 715/2*ln(omg)^2*[omg-4]^(-3)
          - 1625/8*ln(omg)^2*[omg-4]^(-2)
          - 891/32*ln(omg)^2*[omg-4]^(-1)
          + 9/32*ln(omg)^2*al*omg^(-1)
          + 15/2*ln(omg)^2*al*[omg-4]^(-3)
          + 29/8*ln(omg)^2*al*[omg-4]^(-2)
          + 7/32*ln(omg)^2*al*[omg-4]^(-1)
          - 21/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 133/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 55*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 773/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 189/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 253/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 92/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1411/128*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 45/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 61/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 9/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 67/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 25/16*omega2(1,omg)*omg^(-1)
          - 295*omega2(1,omg)*[omg-4]^(-3)
          - 2287/12*omega2(1,omg)*[omg-4]^(-2)
          - 551/16*omega2(1,omg)*[omg-4]^(-1)
          + 13/16*omega2(1,omg)*al*omg^(-1)
          + 15*omega2(1,omg)*al*[omg-4]^(-3)
          + 41/4*omega2(1,omg)*al*[omg-4]^(-2)
          + 19/16*omega2(1,omg)*al*[omg-4]^(-1)
          - 5749/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 4739/192*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 1327/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 30199/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 83/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 25/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 75/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 41/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 7/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 33/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 7/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 5/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 189/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 155/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 555/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 753/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 469/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 45/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          + 21/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 15/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 20*phi2(1,omg)
          + 1120*phi2(1,omg)*[omg-4]^(-3)
          + 904*phi2(1,omg)*[omg-4]^(-2)
          + 236*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 1459/72*omg^(-1)
          - 1205/18*[omg-4]^(-2)
          - 2797/72*[omg-4]^(-1)
          - 15/8*z3*omg^(-1)
          - 90*z3*[omg-4]^(-3)
          - 99/2*z3*[omg-4]^(-2)
          - 49/8*z3*[omg-4]^(-1)
          - 27/4*al*omg^(-1)
          + 20*al*[omg-4]^(-2)
          + 29/4*al*[omg-4]^(-1)
          - 21/8*al*z3*omg^(-1)
          + 90*al*z3*[omg-4]^(-3)
          + 87/2*al*z3*[omg-4]^(-2)
          + 21/8*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          + 5*al^2*[omg-4]^(-2)
          + 7/4*al^2*[omg-4]^(-1)
          - 1657/144*ln(omg)*omg^(-1)
          + 1205/3*ln(omg)*[omg-4]^(-3)
          + 9929/36*ln(omg)*[omg-4]^(-2)
          + 6917/144*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          - 120*ln(omg)*al*[omg-4]^(-3)
          - 59*ln(omg)*al*[omg-4]^(-2)
          - 4*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          - 30*ln(omg)*al^2*[omg-4]^(-3)
          - 29/2*ln(omg)*al^2*[omg-4]^(-2)
          - ln(omg)*al^2*[omg-4]^(-1)
          + 9/32*ln(omg)^2*omg^(-1)
          + 715/2*ln(omg)^2*[omg-4]^(-3)
          + 1385/8*ln(omg)^2*[omg-4]^(-2)
          + 639/32*ln(omg)^2*[omg-4]^(-1)
          + 3/32*ln(omg)^2*al*omg^(-1)
          - 15/2*ln(omg)^2*al*[omg-4]^(-3)
          - 29/8*ln(omg)^2*al*[omg-4]^(-2)
          - 11/32*ln(omg)^2*al*[omg-4]^(-1)
          + 9/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 103/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 95/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 537/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 5/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 39/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 175/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 65/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 559/128*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 15/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 39/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 39/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 11/16*omega2(1,omg)*omg^(-1)
          + 295*omega2(1,omg)*[omg-4]^(-3)
          + 1819/12*omega2(1,omg)*[omg-4]^(-2)
          + 267/16*omega2(1,omg)*[omg-4]^(-1)
          + 7/16*omega2(1,omg)*al*omg^(-1)
          - 15*omega2(1,omg)*al*[omg-4]^(-3)
          - 29/4*omega2(1,omg)*al*[omg-4]^(-2)
          - 7/16*omega2(1,omg)*al*[omg-4]^(-1)
          - 1927/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3245/576*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 1637/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 15629/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 37/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 27/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 15/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 1/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 1/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 39/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 169/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 171/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 513/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 171/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 15/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          - 1/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 15/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 1120*phi2(1,omg)*[omg-4]^(-3)
          - 760*phi2(1,omg)*[omg-4]^(-2)
          - 152*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_3 * (
          - 563/72*omg^(-1)
          + 1205/18*[omg-4]^(-2)
          + 419/72*[omg-4]^(-1)
          - 9/8*z3*omg^(-1)
          + 90*z3*[omg-4]^(-3)
          + 27/2*z3*[omg-4]^(-2)
          - 23/8*z3*[omg-4]^(-1)
          - 1/4*al*omg^(-1)
          - 20*al*[omg-4]^(-2)
          + 1/4*al*[omg-4]^(-1)
          - 3/8*al*z3*omg^(-1)
          - 90*al*z3*[omg-4]^(-3)
          - 15/2*al*z3*[omg-4]^(-2)
          + 3/8*al*z3*[omg-4]^(-1)
          - 5*al^2*[omg-4]^(-2)
          + 545/144*ln(omg)*omg^(-1)
          - 1205/3*ln(omg)*[omg-4]^(-3)
          - 2795/36*ln(omg)*[omg-4]^(-2)
          + 2287/144*ln(omg)*[omg-4]^(-1)
          + 120*ln(omg)*al*[omg-4]^(-3)
          + 14*ln(omg)*al*[omg-4]^(-2)
          + 30*ln(omg)*al^2*[omg-4]^(-3)
          + 4*ln(omg)*al^2*[omg-4]^(-2)
          + 39/32*ln(omg)^2*omg^(-1)
          - 715/2*ln(omg)^2*[omg-4]^(-3)
          - 573/8*ln(omg)^2*[omg-4]^(-2)
          - 167/32*ln(omg)^2*[omg-4]^(-1)
          - 3/32*ln(omg)^2*al*omg^(-1)
          + 15/2*ln(omg)^2*al*[omg-4]^(-3)
          + 17/8*ln(omg)^2*al*[omg-4]^(-2)
          + 3/32*ln(omg)^2*al*[omg-4]^(-1)
          + 39/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 155/128*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 715/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 177/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 27/128*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/128*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 111/32*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 51/128*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 205/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 181/24*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 359/384*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 15/32*omega2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3/128*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 45/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 3/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/128*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/16*omega2(1,omg)*omg^(-1)
          - 295*omega2(1,omg)*[omg-4]^(-3)
          - 643/12*omega2(1,omg)*[omg-4]^(-2)
          + 23/48*omega2(1,omg)*[omg-4]^(-1)
          + 1/16*omega2(1,omg)*al*omg^(-1)
          + 15*omega2(1,omg)*al*[omg-4]^(-3)
          + 5/4*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/16*omega2(1,omg)*al*[omg-4]^(-1)
          + 1895/144*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3997/576*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1205/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 695/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 3677/576*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 9/8*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 5/32*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 30*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 9/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/32*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/32*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/32*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/4*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/4*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 111/16*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 35/64*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 61/128*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 145/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 157/64*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 61/128*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 15/16*phi2(omg^(-1),omg^(-1))*al*omg^(-3)
          - 3/64*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3/128*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3/64*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/128*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1120*phi2(1,omg)*[omg-4]^(-3)
          + 392*phi2(1,omg)*[omg-4]^(-2)
          + 28*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 24337/648
          + 241/18*[omg-4]^(-1)
          + 18*z3*[omg-4]^(-2)
          + 21*z3*[omg-4]^(-1)
          + z3
          - 4*al*[omg-4]^(-1)
          - 41/4*al
          - 18*al*z3*[omg-4]^(-2)
          - 9*al*z3*[omg-4]^(-1)
          - al^2*[omg-4]^(-1)
          - 2*al^2
          - 2209/72*ln(omg)
          - 241/3*ln(omg)*[omg-4]^(-2)
          - 1141/12*ln(omg)*[omg-4]^(-1)
          + 24*ln(omg)*al*[omg-4]^(-2)
          + 11*ln(omg)*al*[omg-4]^(-1)
          + 15/4*ln(omg)*al
          + 6*ln(omg)*al^2*[omg-4]^(-2)
          + 11/4*ln(omg)*al^2*[omg-4]^(-1)
          + 7/8*ln(omg)*al^2
          - 29/8*ln(omg)^2
          - 143/2*ln(omg)^2*[omg-4]^(-2)
          - 61/2*ln(omg)^2*[omg-4]^(-1)
          + 3/2*ln(omg)^2*al*[omg-4]^(-2)
          + 1/2*ln(omg)^2*al*[omg-4]^(-1)
          + 1/8*ln(omg)^2*al
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))
          - 15/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 143/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 271/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 31/12*omega2(omg^(-1),omg^(-1))
          - 25/32*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 41/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 737/96*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/32*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 9/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 23/32*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al
          - 17/3*omega2(1,omg)
          - 59*omega2(1,omg)*[omg-4]^(-2)
          - 205/6*omega2(1,omg)*[omg-4]^(-1)
          + 3*omega2(1,omg)*al*[omg-4]^(-2)
          + 3/2*omega2(1,omg)*al*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al
          + 551/36*phi1(omg^(-1),omg^(-1))
          - 1039/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 241/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2683/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 3*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/8*phi1(omg^(-1),omg^(-1))*al
          + 9/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 9/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))
          + 25/16*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 29/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 29/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 45/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/16*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 3/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 26*phi2(1,omg)
          + 224*phi2(1,omg)*[omg-4]^(-2)
          + 160*phi2(1,omg)*[omg-4]^(-1)
          + 3*phi2(1,omg)*omg
          )

       + a^2*Cf*Ca*Sigma_1 * (
          - 18253/648
          - 241/18*[omg-4]^(-1)
          - 18*z3*[omg-4]^(-2)
          - 15*z3*[omg-4]^(-1)
          + 2*z3
          + 4*al*[omg-4]^(-1)
          + 1/4*al
          + 18*al*z3*[omg-4]^(-2)
          + 3*al*z3*[omg-4]^(-1)
          + al^2*[omg-4]^(-1)
          + 1/8*al^2
          + 265/24*ln(omg)
          + 241/3*ln(omg)*[omg-4]^(-2)
          + 2009/36*ln(omg)*[omg-4]^(-1)
          - 24*ln(omg)*al*[omg-4]^(-2)
          - 4*ln(omg)*al*[omg-4]^(-1)
          - 1/4*ln(omg)*al
          - 6*ln(omg)*al^2*[omg-4]^(-2)
          - 5/4*ln(omg)*al^2*[omg-4]^(-1)
          - 1/8*ln(omg)*al^2
          + 9/8*ln(omg)^2
          + 143/2*ln(omg)^2*[omg-4]^(-2)
          + 41/2*ln(omg)^2*[omg-4]^(-1)
          - 3/2*ln(omg)^2*al*[omg-4]^(-2)
          - 1/2*ln(omg)^2*al*[omg-4]^(-1)
          - 1/8*ln(omg)^2*al
          + 15/32*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 143/8*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 191/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/32*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/6*omega2(omg^(-1),omg^(-1))
          + 25/32*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 41/8*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 449/96*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/32*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 9/8*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/32*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/3*omega2(1,omg)
          + 59*omega2(1,omg)*[omg-4]^(-2)
          + 127/6*omega2(1,omg)*[omg-4]^(-1)
          - 3*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 91/36*phi1(omg^(-1),omg^(-1))
          + 83/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 241/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 247/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/8*phi1(omg^(-1),omg^(-1))*al
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 3/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 25/16*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 7/16*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 29/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 25/16*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/16*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 14*phi2(1,omg)
          - 224*phi2(1,omg)*[omg-4]^(-2)
          - 112*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_10 * (
          + 185/18*[omg-4]^(-1)
          + 72*z3*[omg-4]^(-2)
          + 60*z3*[omg-4]^(-1)
          - 5/2*al*[omg-4]^(-1)
          + 1/2*al^2*[omg-4]^(-1)
          - 185/3*ln(omg)*[omg-4]^(-2)
          - 145/6*ln(omg)*[omg-4]^(-1)
          + 15*ln(omg)*al*[omg-4]^(-2)
          + 25/2*ln(omg)*al*[omg-4]^(-1)
          - 3*ln(omg)*al^2*[omg-4]^(-2)
          - 5/2*ln(omg)*al^2*[omg-4]^(-1)
          + 10*ln(omg)^2*[omg-4]^(-2)
          + 17*ln(omg)^2*[omg-4]^(-1)
          - 6*ln(omg)^2*al*[omg-4]^(-2)
          - 5*ln(omg)^2*al*[omg-4]^(-1)
          - 29/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 121/24*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 9/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 36*omega2(1,omg)*[omg-4]^(-2)
          - 20*omega2(1,omg)*[omg-4]^(-1)
          - 129/16*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 185/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1489/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 41/16*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 9/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 3/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 8*phi2(1,omg)
          + 96*phi2(1,omg)*[omg-4]^(-2)
          + 56*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_9 * (
          - 185/18*[omg-4]^(-1)
          - 72*z3*[omg-4]^(-2)
          - 12*z3*[omg-4]^(-1)
          + 5/2*al*[omg-4]^(-1)
          - 1/2*al^2*[omg-4]^(-1)
          + 185/3*ln(omg)*[omg-4]^(-2)
          + 109/6*ln(omg)*[omg-4]^(-1)
          - 15*ln(omg)*al*[omg-4]^(-2)
          - 1/2*ln(omg)*al*[omg-4]^(-1)
          + 3*ln(omg)*al^2*[omg-4]^(-2)
          + 1/2*ln(omg)*al^2*[omg-4]^(-1)
          - 10*ln(omg)^2*[omg-4]^(-2)
          - 5*ln(omg)^2*[omg-4]^(-1)
          + 6*ln(omg)^2*al*[omg-4]^(-2)
          + ln(omg)^2*al*[omg-4]^(-1)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 49/24*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 36*omega2(1,omg)*[omg-4]^(-2)
          + 4*omega2(1,omg)*[omg-4]^(-1)
          + 25/16*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 185/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1273/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 9/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/16*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 1/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 1/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 96*phi2(1,omg)*[omg-4]^(-2)
          - 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_8 * (
          - 131/6*omg^(-1)
          + 220/9*[omg-4]^(-2)
          + 33/2*[omg-4]^(-1)
          - 51/2*z3*omg^(-1)
          + 600*z3*[omg-4]^(-3)
          + 386*z3*[omg-4]^(-2)
          + 115/2*z3*[omg-4]^(-1)
          + 97/8*al*omg^(-1)
          - 955/18*al*[omg-4]^(-2)
          - 97/8*al*[omg-4]^(-1)
          + 21/2*al*z3*omg^(-1)
          - 360*al*z3*[omg-4]^(-3)
          - 174*al*z3*[omg-4]^(-2)
          - 21/2*al*z3*[omg-4]^(-1)
          - 11/8*al^2*omg^(-1)
          + 5/2*al^2*[omg-4]^(-2)
          + 11/8*al^2*[omg-4]^(-1)
          + 73/6*ln(omg)*omg^(-1)
          - 440/3*ln(omg)*[omg-4]^(-3)
          - 1246/9*ln(omg)*[omg-4]^(-2)
          - 175/18*ln(omg)*[omg-4]^(-1)
          - 117/16*ln(omg)*al*omg^(-1)
          + 955/3*ln(omg)*al*[omg-4]^(-3)
          + 4879/36*ln(omg)*al*[omg-4]^(-2)
          + 607/48*ln(omg)*al*[omg-4]^(-1)
          + 11/16*ln(omg)*al^2*omg^(-1)
          - 15*ln(omg)*al^2*[omg-4]^(-3)
          - 41/4*ln(omg)*al^2*[omg-4]^(-2)
          - 11/16*ln(omg)*al^2*[omg-4]^(-1)
          - 3/8*ln(omg)^2*omg^(-1)
          - 2270/3*ln(omg)^2*[omg-4]^(-3)
          - 4855/18*ln(omg)^2*[omg-4]^(-2)
          - 2293/72*ln(omg)^2*[omg-4]^(-1)
          + 5/8*ln(omg)^2*al*omg^(-1)
          - 50*ln(omg)^2*al*[omg-4]^(-3)
          - 85/6*ln(omg)^2*al*[omg-4]^(-2)
          - 5/8*ln(omg)^2*al*[omg-4]^(-1)
          - 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 575/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 235/3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 385/96*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 19/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 56/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 185/48*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 17/4*omega2(1,omg)*omg^(-1)
          - 740*omega2(1,omg)*[omg-4]^(-3)
          - 953/3*omega2(1,omg)*[omg-4]^(-2)
          - 419/12*omega2(1,omg)*[omg-4]^(-1)
          - 7/4*omega2(1,omg)*al*omg^(-1)
          + 60*omega2(1,omg)*al*[omg-4]^(-3)
          + 29*omega2(1,omg)*al*[omg-4]^(-2)
          + 7/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 155/12*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 271/24*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 2947/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 325/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 97/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 2783/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 241/6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 3551/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 11/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          - 1/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 1/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 3/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 17/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 1/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 39/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 16*phi2(1,omg)
          + 2560*phi2(1,omg)*[omg-4]^(-3)
          + 1440*phi2(1,omg)*[omg-4]^(-2)
          + 256*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_7 * (
          + 1/18*omg^(-1)
          - 220/9*[omg-4]^(-2)
          - 161/9*[omg-4]^(-1)
          - 21/2*z3*omg^(-1)
          - 600*z3*[omg-4]^(-3)
          - 362*z3*[omg-4]^(-2)
          - 147/2*z3*[omg-4]^(-1)
          - 17/8*al*omg^(-1)
          + 955/18*al*[omg-4]^(-2)
          + 1349/72*al*[omg-4]^(-1)
          + 3/2*al*z3*omg^(-1)
          + 360*al*z3*[omg-4]^(-3)
          + 174*al*z3*[omg-4]^(-2)
          + 45/2*al*z3*[omg-4]^(-1)
          - 5/8*al^2*omg^(-1)
          - 5/2*al^2*[omg-4]^(-2)
          - 7/8*al^2*[omg-4]^(-1)
          - 71/18*ln(omg)*omg^(-1)
          + 440/3*ln(omg)*[omg-4]^(-3)
          + 1321/9*ln(omg)*[omg-4]^(-2)
          + 385/9*ln(omg)*[omg-4]^(-1)
          + 37/16*ln(omg)*al*omg^(-1)
          - 955/3*ln(omg)*al*[omg-4]^(-3)
          - 6307/36*ln(omg)*al*[omg-4]^(-2)
          - 3781/144*ln(omg)*al*[omg-4]^(-1)
          + 5/16*ln(omg)*al^2*omg^(-1)
          + 15*ln(omg)*al^2*[omg-4]^(-3)
          + 29/4*ln(omg)*al^2*[omg-4]^(-2)
          + 19/16*ln(omg)*al^2*[omg-4]^(-1)
          + 17/24*ln(omg)^2*omg^(-1)
          + 2270/3*ln(omg)^2*[omg-4]^(-3)
          + 6283/18*ln(omg)^2*[omg-4]^(-2)
          + 1127/24*ln(omg)^2*[omg-4]^(-1)
          - 5/8*ln(omg)^2*al*omg^(-1)
          + 50*ln(omg)^2*al*[omg-4]^(-3)
          + 145/6*ln(omg)^2*al*[omg-4]^(-2)
          + 55/24*ln(omg)^2*al*[omg-4]^(-1)
          + 17/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 109/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 589/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 335/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 25/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 5*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 25/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 15/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 3/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 41/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 67/16*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*omega2(1,omg)*omg^(-1)
          + 740*omega2(1,omg)*[omg-4]^(-3)
          + 1109/3*omega2(1,omg)*[omg-4]^(-2)
          + 217/4*omega2(1,omg)*[omg-4]^(-1)
          - 1/4*omega2(1,omg)*al*omg^(-1)
          - 60*omega2(1,omg)*al*[omg-4]^(-3)
          - 29*omega2(1,omg)*al*[omg-4]^(-2)
          - 15/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 361/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 2557/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 743/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 3241/48*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 17/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1541/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 601/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 4795/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 13/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 13/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 15/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 7/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 5/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 51/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 9/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 9/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 2560*phi2(1,omg)*[omg-4]^(-3)
          - 1664*phi2(1,omg)*[omg-4]^(-2)
          - 360*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_6 * (
          + 395/18*omg^(-1)
          + 220/9*[omg-4]^(-2)
          + 259/18*[omg-4]^(-1)
          + 9/2*z3*omg^(-1)
          + 600*z3*[omg-4]^(-3)
          + 218*z3*[omg-4]^(-2)
          + 39/2*z3*[omg-4]^(-1)
          - 131/8*al*omg^(-1)
          - 955/18*al*[omg-4]^(-2)
          - 1061/72*al*[omg-4]^(-1)
          - 15/2*al*z3*omg^(-1)
          - 360*al*z3*[omg-4]^(-3)
          - 102*al*z3*[omg-4]^(-2)
          + 15/2*al*z3*[omg-4]^(-1)
          + 1/8*al^2*omg^(-1)
          + 5/2*al^2*[omg-4]^(-2)
          - 1/8*al^2*[omg-4]^(-1)
          - 361/18*ln(omg)*omg^(-1)
          - 440/3*ln(omg)*[omg-4]^(-3)
          - 1132/9*ln(omg)*[omg-4]^(-2)
          - 821/18*ln(omg)*[omg-4]^(-1)
          + 191/16*ln(omg)*al*omg^(-1)
          + 955/3*ln(omg)*al*[omg-4]^(-3)
          + 5443/36*ln(omg)*al*[omg-4]^(-2)
          + 1625/144*ln(omg)*al*[omg-4]^(-1)
          - 1/16*ln(omg)*al^2*omg^(-1)
          - 15*ln(omg)*al^2*[omg-4]^(-3)
          - 5/4*ln(omg)*al^2*[omg-4]^(-2)
          + 17/16*ln(omg)*al^2*[omg-4]^(-1)
          + 43/24*ln(omg)^2*omg^(-1)
          - 2270/3*ln(omg)^2*[omg-4]^(-3)
          - 4987/18*ln(omg)^2*[omg-4]^(-2)
          - 11/24*ln(omg)^2*[omg-4]^(-1)
          - 15/8*ln(omg)^2*al*omg^(-1)
          - 50*ln(omg)^2*al*[omg-4]^(-3)
          - 145/6*ln(omg)^2*al*[omg-4]^(-2)
          - 35/24*ln(omg)^2*al*[omg-4]^(-1)
          + 43/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 257/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 481/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 21/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 5*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 33/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 21/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 23/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 43/16*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 3/4*omega2(1,omg)*omg^(-1)
          - 740*omega2(1,omg)*[omg-4]^(-3)
          - 821/3*omega2(1,omg)*[omg-4]^(-2)
          - 45/4*omega2(1,omg)*[omg-4]^(-1)
          + 5/4*omega2(1,omg)*al*omg^(-1)
          + 60*omega2(1,omg)*al*[omg-4]^(-3)
          + 17*omega2(1,omg)*al*[omg-4]^(-2)
          - 5/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 1187/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 109/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 2909/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 134/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 131/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 47/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 529/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1199/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 15/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 15/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 33/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 7/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 5/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 27/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 7/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 7/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 2560*phi2(1,omg)*[omg-4]^(-3)
          + 1376*phi2(1,omg)*[omg-4]^(-2)
          + 176*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_5 * (
          - 521/18*omg^(-1)
          - 220/9*[omg-4]^(-2)
          - 385/18*[omg-4]^(-1)
          - 57/2*z3*omg^(-1)
          - 600*z3*[omg-4]^(-3)
          - 506*z3*[omg-4]^(-2)
          - 279/2*z3*[omg-4]^(-1)
          + 195/8*al*omg^(-1)
          + 955/18*al*[omg-4]^(-2)
          + 1637/72*al*[omg-4]^(-1)
          + 39/2*al*z3*omg^(-1)
          + 360*al*z3*[omg-4]^(-3)
          + 246*al*z3*[omg-4]^(-2)
          + 57/2*al*z3*[omg-4]^(-1)
          - 17/8*al^2*omg^(-1)
          - 5/2*al^2*[omg-4]^(-2)
          - 15/8*al^2*[omg-4]^(-1)
          + 212/9*ln(omg)*omg^(-1)
          + 440/3*ln(omg)*[omg-4]^(-3)
          + 1510/9*ln(omg)*[omg-4]^(-2)
          + 595/9*ln(omg)*[omg-4]^(-1)
          - 255/16*ln(omg)*al*omg^(-1)
          - 955/3*ln(omg)*al*[omg-4]^(-3)
          - 7171/36*ln(omg)*al*[omg-4]^(-2)
          - 4505/144*ln(omg)*al*[omg-4]^(-1)
          + 17/16*ln(omg)*al^2*omg^(-1)
          + 15*ln(omg)*al^2*[omg-4]^(-3)
          + 53/4*ln(omg)*al^2*[omg-4]^(-2)
          + 31/16*ln(omg)*al^2*[omg-4]^(-1)
          - 43/24*ln(omg)^2*omg^(-1)
          + 2270/3*ln(omg)^2*[omg-4]^(-3)
          + 7579/18*ln(omg)^2*[omg-4]^(-2)
          + 1163/24*ln(omg)^2*[omg-4]^(-1)
          + 15/8*ln(omg)^2*al*omg^(-1)
          + 50*ln(omg)^2*al*[omg-4]^(-3)
          + 145/6*ln(omg)^2*al*[omg-4]^(-2)
          + 35/24*ln(omg)^2*al*[omg-4]^(-1)
          - 43/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 545/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 697/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 331/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 15/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 5*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 33/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 37/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 59/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 155/16*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 19/4*omega2(1,omg)*omg^(-1)
          + 740*omega2(1,omg)*[omg-4]^(-3)
          + 1397/3*omega2(1,omg)*[omg-4]^(-2)
          + 317/4*omega2(1,omg)*[omg-4]^(-1)
          - 13/4*omega2(1,omg)*al*omg^(-1)
          - 60*omega2(1,omg)*al*[omg-4]^(-3)
          - 41*omega2(1,omg)*al*[omg-4]^(-2)
          - 19/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 1313/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 635/36*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 3035/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1163/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 195/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 4561/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 673/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 6959/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 17/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 17/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          - 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 17/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 5/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 3/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 33/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 23/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 3/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 75/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 3/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 13/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 9/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 9*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 9/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 32*phi2(1,omg)
          - 2560*phi2(1,omg)*[omg-4]^(-3)
          - 1952*phi2(1,omg)*[omg-4]^(-2)
          - 464*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_4 * (
          - 127/18*omg^(-1)
          + 220/9*[omg-4]^(-2)
          + 161/9*[omg-4]^(-1)
          - 27/2*z3*omg^(-1)
          + 600*z3*[omg-4]^(-3)
          + 362*z3*[omg-4]^(-2)
          + 99/2*z3*[omg-4]^(-1)
          + 81/8*al*omg^(-1)
          - 955/18*al*[omg-4]^(-2)
          - 1349/72*al*[omg-4]^(-1)
          + 21/2*al*z3*omg^(-1)
          - 360*al*z3*[omg-4]^(-3)
          - 174*al*z3*[omg-4]^(-2)
          - 21/2*al*z3*[omg-4]^(-1)
          - 11/8*al^2*omg^(-1)
          + 5/2*al^2*[omg-4]^(-2)
          + 7/8*al^2*[omg-4]^(-1)
          + 67/9*ln(omg)*omg^(-1)
          - 440/3*ln(omg)*[omg-4]^(-3)
          - 1321/9*ln(omg)*[omg-4]^(-2)
          - 707/18*ln(omg)*[omg-4]^(-1)
          - 101/16*ln(omg)*al*omg^(-1)
          + 955/3*ln(omg)*al*[omg-4]^(-3)
          + 6307/36*ln(omg)*al*[omg-4]^(-2)
          + 3205/144*ln(omg)*al*[omg-4]^(-1)
          + 11/16*ln(omg)*al^2*omg^(-1)
          - 15*ln(omg)*al^2*[omg-4]^(-3)
          - 29/4*ln(omg)*al^2*[omg-4]^(-2)
          - 3/16*ln(omg)*al^2*[omg-4]^(-1)
          - 17/24*ln(omg)^2*omg^(-1)
          - 2270/3*ln(omg)^2*[omg-4]^(-3)
          - 6283/18*ln(omg)^2*[omg-4]^(-2)
          - 839/24*ln(omg)^2*[omg-4]^(-1)
          + 5/8*ln(omg)^2*al*omg^(-1)
          - 50*ln(omg)^2*al*[omg-4]^(-3)
          - 145/6*ln(omg)^2*al*[omg-4]^(-2)
          - 55/24*ln(omg)^2*al*[omg-4]^(-1)
          - 17/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 179/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 589/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 239/32*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          - 25/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 5*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 25/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 15/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          + 19/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 41/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 51/16*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 9/4*omega2(1,omg)*omg^(-1)
          - 740*omega2(1,omg)*[omg-4]^(-3)
          - 1109/3*omega2(1,omg)*[omg-4]^(-2)
          - 153/4*omega2(1,omg)*[omg-4]^(-1)
          - 7/4*omega2(1,omg)*al*omg^(-1)
          + 60*omega2(1,omg)*al*[omg-4]^(-3)
          + 29*omega2(1,omg)*al*[omg-4]^(-2)
          + 7/4*omega2(1,omg)*al*[omg-4]^(-1)
          + 487/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 1493/144*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 743/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3199/48*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 81/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 2491/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 601/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 4219/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 11/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 3/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          - 15/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          + 9/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 1/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 51/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 16*phi2(1,omg)
          + 2560*phi2(1,omg)*[omg-4]^(-3)
          + 1664*phi2(1,omg)*[omg-4]^(-2)
          + 312*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_3 * (
          + 89/6*omg^(-1)
          - 220/9*[omg-4]^(-2)
          - 19/2*[omg-4]^(-1)
          + 3/2*z3*omg^(-1)
          - 600*z3*[omg-4]^(-3)
          - 98*z3*[omg-4]^(-2)
          + 29/2*z3*[omg-4]^(-1)
          - 33/8*al*omg^(-1)
          + 955/18*al*[omg-4]^(-2)
          + 33/8*al*[omg-4]^(-1)
          + 3/2*al*z3*omg^(-1)
          + 360*al*z3*[omg-4]^(-3)
          + 30*al*z3*[omg-4]^(-2)
          - 3/2*al*z3*[omg-4]^(-1)
          - 5/8*al^2*omg^(-1)
          - 5/2*al^2*[omg-4]^(-2)
          + 5/8*al^2*[omg-4]^(-1)
          - 26/3*ln(omg)*omg^(-1)
          + 440/3*ln(omg)*[omg-4]^(-3)
          + 868/9*ln(omg)*[omg-4]^(-2)
          - 34/9*ln(omg)*[omg-4]^(-1)
          + 53/16*ln(omg)*al*omg^(-1)
          - 955/3*ln(omg)*al*[omg-4]^(-3)
          - 3151/36*ln(omg)*al*[omg-4]^(-2)
          - 31/48*ln(omg)*al*[omg-4]^(-1)
          + 5/16*ln(omg)*al^2*omg^(-1)
          + 15*ln(omg)*al^2*[omg-4]^(-3)
          - 7/4*ln(omg)*al^2*[omg-4]^(-2)
          - 5/16*ln(omg)*al^2*[omg-4]^(-1)
          + 3/8*ln(omg)^2*omg^(-1)
          + 2270/3*ln(omg)^2*[omg-4]^(-3)
          + 2263/18*ln(omg)^2*[omg-4]^(-2)
          + 565/72*ln(omg)^2*[omg-4]^(-1)
          - 5/8*ln(omg)^2*al*omg^(-1)
          + 50*ln(omg)^2*al*[omg-4]^(-3)
          + 85/6*ln(omg)^2*al*[omg-4]^(-2)
          + 5/8*ln(omg)^2*al*[omg-4]^(-1)
          + 3/8*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 287/96*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 1135/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 127/3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 95/96*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 25/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          - 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/96*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/4*omega2(omg^(-1),omg^(-1))*omg^(-2)
          - 3/16*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 20/3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 55/48*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(1,omg)*omg^(-1)
          + 740*omega2(1,omg)*[omg-4]^(-3)
          + 377/3*omega2(1,omg)*[omg-4]^(-2)
          - 13/12*omega2(1,omg)*[omg-4]^(-1)
          - 1/4*omega2(1,omg)*al*omg^(-1)
          - 60*omega2(1,omg)*al*[omg-4]^(-3)
          - 5*omega2(1,omg)*al*[omg-4]^(-2)
          + 1/4*omega2(1,omg)*al*[omg-4]^(-1)
          - 113/12*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 365/24*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 110/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-3)
          - 2821/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 79/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 33/16*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 673/576*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 955/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 169/6*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1057/576*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 5/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/64*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 15/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-3)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/64*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 3/2*phi2(omg^(-1),omg^(-1))*omg^(-3)
          - 1/8*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 45/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-3)
          + 9/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 1/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/16*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 15*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-3)
          + 1/16*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 2560*phi2(1,omg)*[omg-4]^(-3)
          - 864*phi2(1,omg)*[omg-4]^(-2)
          - 64*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_2 * (
          - 10861/648
          - 44/9*[omg-4]^(-1)
          - 120*z3*[omg-4]^(-2)
          - 112*z3*[omg-4]^(-1)
          - 34*z3
          + 191/18*al*[omg-4]^(-1)
          + 307/36*al
          + 72*al*z3*[omg-4]^(-2)
          + 36*al*z3*[omg-4]^(-1)
          + 12*al*z3
          - 1/2*al^2*[omg-4]^(-1)
          - 3/4*al^2
          + 221/12*ln(omg)
          + 88/3*ln(omg)*[omg-4]^(-2)
          + 1001/18*ln(omg)*[omg-4]^(-1)
          - 191/3*ln(omg)*al*[omg-4]^(-2)
          - 314/9*ln(omg)*al*[omg-4]^(-1)
          - 335/36*ln(omg)*al
          + 3*ln(omg)*al^2*[omg-4]^(-2)
          + 2*ln(omg)*al^2*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2
          + 65/18*ln(omg)^2
          + 454/3*ln(omg)^2*[omg-4]^(-2)
          + 490/9*ln(omg)^2*[omg-4]^(-1)
          + 10*ln(omg)^2*al*[omg-4]^(-2)
          + 10/3*ln(omg)^2*al*[omg-4]^(-1)
          + 5/6*ln(omg)^2*al
          + 4/3*ln(omg)*phi1(omg^(-1),omg^(-1))
          - 13/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 227/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 379/24*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 8/3*omega2(omg^(-1),omg^(-1))
          + 3/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 79/12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 40/3*omega2(1,omg)
          + 148*omega2(1,omg)*[omg-4]^(-2)
          + 244/3*omega2(1,omg)*[omg-4]^(-1)
          - 12*omega2(1,omg)*al*[omg-4]^(-2)
          - 6*omega2(1,omg)*al*[omg-4]^(-1)
          - 2*omega2(1,omg)*al
          - 679/36*phi1(omg^(-1),omg^(-1))
          + 487/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 22/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 4039/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 53/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 191/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 479/48*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 9/2*phi1(omg^(-1),omg^(-1))*al
          + 7/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 7/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2
          + phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 3/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 9/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/4*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/4*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 52*phi2(1,omg)
          - 512*phi2(1,omg)*[omg-4]^(-2)
          - 336*phi2(1,omg)*[omg-4]^(-1)
          - 4*phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_1 * (
          + 4499/324
          + 44/9*[omg-4]^(-1)
          + 120*z3*[omg-4]^(-2)
          + 64*z3*[omg-4]^(-1)
          + 10*z3
          - 191/18*al*[omg-4]^(-1)
          - 163/36*al
          - 72*al*z3*[omg-4]^(-2)
          - 12*al*z3*[omg-4]^(-1)
          + 1/2*al^2*[omg-4]^(-1)
          - 1/4*al^2
          - 179/12*ln(omg)
          - 88/3*ln(omg)*[omg-4]^(-2)
          - 875/18*ln(omg)*[omg-4]^(-1)
          + 191/3*ln(omg)*al*[omg-4]^(-2)
          + 242/9*ln(omg)*al*[omg-4]^(-1)
          + 191/36*ln(omg)*al
          - 3*ln(omg)*al^2*[omg-4]^(-2)
          + 1/4*ln(omg)*al^2
          + 43/18*ln(omg)^2
          - 454/3*ln(omg)^2*[omg-4]^(-2)
          - 274/9*ln(omg)^2*[omg-4]^(-1)
          - 10*ln(omg)^2*al*[omg-4]^(-2)
          - 10/3*ln(omg)^2*al*[omg-4]^(-1)
          - 5/6*ln(omg)^2*al
          - 4/3*ln(omg)*phi1(omg^(-1),omg^(-1))
          + 13/24*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 227/6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 235/24*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 5/8*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 5/3*omega2(omg^(-1),omg^(-1))
          - 3/4*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 55/12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 10/3*omega2(1,omg)
          - 148*omega2(1,omg)*[omg-4]^(-2)
          - 148/3*omega2(1,omg)*[omg-4]^(-1)
          + 12*omega2(1,omg)*al*[omg-4]^(-2)
          + 2*omega2(1,omg)*al*[omg-4]^(-1)
          + 157/36*phi1(omg^(-1),omg^(-1))
          - 361/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 22/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 3913/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 21/16*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 191/12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 383/48*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al
          + 1/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 3/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 9/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 1/4*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 28*phi2(1,omg)
          + 512*phi2(1,omg)*[omg-4]^(-2)
          + 240*phi2(1,omg)*[omg-4]^(-1)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

totdis2_msbar =

       + Sigma_2 * (
          - 1
          )

       + Sigma_1 * (
          - 1
          )

       + a*Cf*Sigma_10 * (
          + 4*ln(omg)*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          - phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a*Cf*Sigma_9 * (
          + 4*ln(omg)*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          - phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a*Cf*Sigma_8 * (
          + 4*omg^(-1)
          - 4*[omg-4]^(-1)
          - 2*al*omg^(-1)
          + 2*al*[omg-4]^(-1)
          - 2*ln(omg)*omg^(-1)
          + 24*ln(omg)*[omg-4]^(-2)
          + 6*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          - 12*ln(omg)*al*[omg-4]^(-2)
          - ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_7 * (
          + 4*omg^(-1)
          - 2*al*omg^(-1)
          - 2*ln(omg)*omg^(-1)
          - 2*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          + ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_6 * (
          + 4*omg^(-1)
          + 4*[omg-4]^(-1)
          - 2*al*omg^(-1)
          - 2*al*[omg-4]^(-1)
          - 2*ln(omg)*omg^(-1)
          - 24*ln(omg)*[omg-4]^(-2)
          - 10*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          + 12*ln(omg)*al*[omg-4]^(-2)
          + 3*ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_5 * (
          + 4*omg^(-1)
          + 4*[omg-4]^(-1)
          - 2*al*omg^(-1)
          - 2*al*[omg-4]^(-1)
          - 2*ln(omg)*omg^(-1)
          - 24*ln(omg)*[omg-4]^(-2)
          - 10*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          + 12*ln(omg)*al*[omg-4]^(-2)
          + 3*ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_4 * (
          + 4*omg^(-1)
          - 2*al*omg^(-1)
          - 2*ln(omg)*omg^(-1)
          - 2*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          + ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_3 * (
          + 4*omg^(-1)
          - 4*[omg-4]^(-1)
          - 2*al*omg^(-1)
          + 2*al*[omg-4]^(-1)
          - 2*ln(omg)*omg^(-1)
          + 24*ln(omg)*[omg-4]^(-2)
          + 6*ln(omg)*[omg-4]^(-1)
          + ln(omg)*al*omg^(-1)
          - 12*ln(omg)*al*[omg-4]^(-2)
          - ln(omg)*al*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          )

       + a*Cf*Sigma_2 * (
          + 2
          - 2*al
          - 2*ln(omg)
          - 4*ln(omg)*[omg-4]^(-1)
          + 2*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al
          + phi1(omg^(-1),omg^(-1))
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a*Cf*Sigma_1 * (
          + 2
          - 2*al
          - 2*ln(omg)
          - 4*ln(omg)*[omg-4]^(-1)
          + 2*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al
          + phi1(omg^(-1),omg^(-1))
          - phi1(omg^(-1),omg^(-1))*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_10 * (
          - 104/9*ln(omg)*[omg-4]^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_9 * (
          - 104/9*ln(omg)*[omg-4]^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 26/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_8 * (
          - 116/9*omg^(-1)
          + 116/9*[omg-4]^(-1)
          + 58/9*ln(omg)*omg^(-1)
          - 232/3*ln(omg)*[omg-4]^(-2)
          - 70/3*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 14/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 58/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 38/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_7 * (
          - 116/9*omg^(-1)
          + 58/9*ln(omg)*omg^(-1)
          + 58/9*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 25/6*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_6 * (
          - 116/9*omg^(-1)
          - 116/9*[omg-4]^(-1)
          + 58/9*ln(omg)*omg^(-1)
          + 232/3*ln(omg)*[omg-4]^(-2)
          + 326/9*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 61/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 58/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 67/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_5 * (
          - 116/9*omg^(-1)
          - 116/9*[omg-4]^(-1)
          + 58/9*ln(omg)*omg^(-1)
          + 232/3*ln(omg)*[omg-4]^(-2)
          + 326/9*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 61/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 58/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 67/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_4 * (
          - 116/9*omg^(-1)
          + 58/9*ln(omg)*omg^(-1)
          + 58/9*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 25/6*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_3 * (
          - 116/9*omg^(-1)
          + 116/9*[omg-4]^(-1)
          + 58/9*ln(omg)*omg^(-1)
          - 232/3*ln(omg)*[omg-4]^(-2)
          - 70/3*ln(omg)*[omg-4]^(-1)
          + 58/9*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 14/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 58/3*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 38/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_2 * (
          - 53/18
          + 58/9*ln(omg)
          + 116/9*ln(omg)*[omg-4]^(-1)
          - 26/9*phi1(omg^(-1),omg^(-1))
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Tf*Nf*Sigma_1 * (
          - 53/18
          + 58/9*ln(omg)
          + 116/9*ln(omg)*[omg-4]^(-1)
          - 26/9*phi1(omg^(-1),omg^(-1))
          + 29/9*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 29/9*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_10 * (
          - 6*z3*[omg-4]^(-1)
          + 298/9*ln(omg)*[omg-4]^(-1)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*[omg-4]^(-1)
          - 4*ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7*omega2(1,omg)*[omg-4]^(-1)
          - 77/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 149/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 6*phi2(1,omg)
          - 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_9 * (
          - 6*z3*[omg-4]^(-1)
          + 298/9*ln(omg)*[omg-4]^(-1)
          + 3*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*[omg-4]^(-1)
          - 4*ln(omg)^2*[omg-4]^(-1)
          + ln(omg)^2*al*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 9/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 7*omega2(1,omg)*[omg-4]^(-1)
          - 77/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 149/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          + 1/8*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 1/8*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 6*phi2(1,omg)
          - 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_8 * (
          + 707/18*omg^(-1)
          - 707/18*[omg-4]^(-1)
          - 3*z3*omg^(-1)
          - 36*z3*[omg-4]^(-2)
          - 9*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          + 7*al*[omg-4]^(-1)
          - 3*al*z3*omg^(-1)
          + 36*al*z3*[omg-4]^(-2)
          + 3*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          + 3/2*al^2*[omg-4]^(-1)
          - 707/36*ln(omg)*omg^(-1)
          + 707/3*ln(omg)*[omg-4]^(-2)
          + 857/12*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          - 42*ln(omg)*al*[omg-4]^(-2)
          - 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          - 9*ln(omg)*al^2*[omg-4]^(-2)
          - 3/4*ln(omg)*al^2*[omg-4]^(-1)
          + 60*ln(omg)^2*[omg-4]^(-2)
          + 10*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 15*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 18*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          + 78*omega2(1,omg)*[omg-4]^(-2)
          + 31/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          - 6*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 227/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 707/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 467/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 15/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 288*phi2(1,omg)*[omg-4]^(-2)
          - 104*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_7 * (
          + 707/18*omg^(-1)
          - 3*z3*omg^(-1)
          + 3*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          - 3*al*z3*omg^(-1)
          - 3*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          - 707/36*ln(omg)*omg^(-1)
          - 707/36*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          + 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          + 3/4*ln(omg)*al^2*[omg-4]^(-1)
          - 5*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 5/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          - 13/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          + 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 991/48*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 27/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 5/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 6*phi2(1,omg)
          + 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_6 * (
          + 707/18*omg^(-1)
          + 707/18*[omg-4]^(-1)
          - 3*z3*omg^(-1)
          + 36*z3*[omg-4]^(-2)
          + 15*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          - 7*al*[omg-4]^(-1)
          - 3*al*z3*omg^(-1)
          - 36*al*z3*[omg-4]^(-2)
          - 9*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          - 3/2*al^2*[omg-4]^(-1)
          - 707/36*ln(omg)*omg^(-1)
          - 707/3*ln(omg)*[omg-4]^(-2)
          - 3985/36*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          + 42*ln(omg)*al*[omg-4]^(-2)
          + 21/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          + 9*ln(omg)*al^2*[omg-4]^(-2)
          + 9/4*ln(omg)*al^2*[omg-4]^(-1)
          - 60*ln(omg)^2*[omg-4]^(-2)
          - 20*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 15*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 18*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          - 78*omega2(1,omg)*[omg-4]^(-2)
          - 57/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          + 6*omega2(1,omg)*al*[omg-4]^(-2)
          + 3/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2065/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2575/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 19/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 15/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 20*phi2(1,omg)
          + 288*phi2(1,omg)*[omg-4]^(-2)
          + 152*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_5 * (
          + 707/18*omg^(-1)
          + 707/18*[omg-4]^(-1)
          - 3*z3*omg^(-1)
          + 36*z3*[omg-4]^(-2)
          + 15*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          - 7*al*[omg-4]^(-1)
          - 3*al*z3*omg^(-1)
          - 36*al*z3*[omg-4]^(-2)
          - 9*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          - 3/2*al^2*[omg-4]^(-1)
          - 707/36*ln(omg)*omg^(-1)
          - 707/3*ln(omg)*[omg-4]^(-2)
          - 3985/36*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          + 42*ln(omg)*al*[omg-4]^(-2)
          + 21/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          + 9*ln(omg)*al^2*[omg-4]^(-2)
          + 9/4*ln(omg)*al^2*[omg-4]^(-1)
          - 60*ln(omg)^2*[omg-4]^(-2)
          - 20*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 15*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 19/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 18*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          - 78*omega2(1,omg)*[omg-4]^(-2)
          - 57/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          + 6*omega2(1,omg)*al*[omg-4]^(-2)
          + 3/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 2065/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2575/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 21/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 3/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 19/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 15/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 13/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 20*phi2(1,omg)
          + 288*phi2(1,omg)*[omg-4]^(-2)
          + 152*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_4 * (
          + 707/18*omg^(-1)
          - 3*z3*omg^(-1)
          + 3*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          - 3*al*z3*omg^(-1)
          - 3*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          - 707/36*ln(omg)*omg^(-1)
          - 707/36*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          + 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          + 3/4*ln(omg)*al^2*[omg-4]^(-1)
          - 5*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 5/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 3/2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          - 13/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          + 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 991/48*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/144*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7/8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3/16*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/16*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 27/8*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 5/8*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 6*phi2(1,omg)
          + 24*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_3 * (
          + 707/18*omg^(-1)
          - 707/18*[omg-4]^(-1)
          - 3*z3*omg^(-1)
          - 36*z3*[omg-4]^(-2)
          - 9*z3*[omg-4]^(-1)
          - 7*al*omg^(-1)
          + 7*al*[omg-4]^(-1)
          - 3*al*z3*omg^(-1)
          + 36*al*z3*[omg-4]^(-2)
          + 3*al*z3*[omg-4]^(-1)
          - 3/2*al^2*omg^(-1)
          + 3/2*al^2*[omg-4]^(-1)
          - 707/36*ln(omg)*omg^(-1)
          + 707/3*ln(omg)*[omg-4]^(-2)
          + 857/12*ln(omg)*[omg-4]^(-1)
          + 7/2*ln(omg)*al*omg^(-1)
          - 42*ln(omg)*al*[omg-4]^(-2)
          - 7/2*ln(omg)*al*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2*omg^(-1)
          - 9*ln(omg)*al^2*[omg-4]^(-2)
          - 3/4*ln(omg)*al^2*[omg-4]^(-1)
          + 60*ln(omg)^2*[omg-4]^(-2)
          + 10*ln(omg)^2*[omg-4]^(-1)
          - 3/4*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 15*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 9/4*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 18*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 6*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 1/4*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 3/2*omega2(1,omg)*omg^(-1)
          + 78*omega2(1,omg)*[omg-4]^(-2)
          + 31/2*omega2(1,omg)*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al*omg^(-1)
          - 6*omega2(1,omg)*al*[omg-4]^(-2)
          - 1/2*omega2(1,omg)*al*[omg-4]^(-1)
          - 707/36*phi1(omg^(-1),omg^(-1))*omg^(-2)
          + 227/18*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 707/12*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 467/18*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 21/2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 3/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 9/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 9/2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          - 2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          + 15/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 288*phi2(1,omg)*[omg-4]^(-2)
          - 104*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf*Ca*Sigma_2 * (
          + 169/18
          + 6*z3*[omg-4]^(-1)
          + 3*z3
          - 10*al
          - 6*al*z3*[omg-4]^(-1)
          - 15/8*al^2
          - 707/36*ln(omg)
          - 707/18*ln(omg)*[omg-4]^(-1)
          + 7*ln(omg)*al*[omg-4]^(-1)
          + 7/2*ln(omg)*al
          + 3/2*ln(omg)*al^2*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2
          - 5/2*ln(omg)^2
          - 10*ln(omg)^2*[omg-4]^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*omega2(omg^(-1),omg^(-1))
          - 3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al
          - 4*omega2(1,omg)
          - 13*omega2(1,omg)*[omg-4]^(-1)
          + omega2(1,omg)*al*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al
          + 115/9*phi1(omg^(-1),omg^(-1))
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 5/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 768*phi2(1,omg)*[omg-4]^(-3)
          - 768*phi2(1,omg)*[omg-4]^(-2)
          - 240*phi2(1,omg)*[omg-4]^(-1)
          + 192*phi2(1,omg)*omg*[omg-4]^(-3)
          + 144*phi2(1,omg)*omg*[omg-4]^(-2)
          + 36*phi2(1,omg)*omg*[omg-4]^(-1)
          + 3*phi2(1,omg)*omg
          )

       + a^2*Cf*Ca*Sigma_1 * (
          + 169/18
          + 6*z3*[omg-4]^(-1)
          + 3*z3
          - 10*al
          - 6*al*z3*[omg-4]^(-1)
          - 15/8*al^2
          - 707/36*ln(omg)
          - 707/18*ln(omg)*[omg-4]^(-1)
          + 7*ln(omg)*al*[omg-4]^(-1)
          + 7/2*ln(omg)*al
          + 3/2*ln(omg)*al^2*[omg-4]^(-1)
          + 3/4*ln(omg)*al^2
          - 5/2*ln(omg)^2
          - 10*ln(omg)^2*[omg-4]^(-1)
          + 1/4*ln(omg)*phi1(omg^(-1),omg^(-1))
          + 5/2*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 7/4*omega2(omg^(-1),omg^(-1))
          - 3*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 1/2*omega2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/4*omega2(omg^(-1),omg^(-1))*al
          - 4*omega2(1,omg)
          - 13*omega2(1,omg)*[omg-4]^(-1)
          + omega2(1,omg)*al*[omg-4]^(-1)
          + 1/2*omega2(1,omg)*al
          + 115/9*phi1(omg^(-1),omg^(-1))
          - 707/72*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 707/72*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 7/4*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 3/8*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3/8*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))^2
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - 2*phi2(omg^(-1),omg^(-1))
          + 9/4*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 5/4*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 24*phi2(1,omg)
          - 768*phi2(1,omg)*[omg-4]^(-3)
          - 768*phi2(1,omg)*[omg-4]^(-2)
          - 240*phi2(1,omg)*[omg-4]^(-1)
          + 192*phi2(1,omg)*omg*[omg-4]^(-3)
          + 144*phi2(1,omg)*omg*[omg-4]^(-2)
          + 36*phi2(1,omg)*omg*[omg-4]^(-1)
          + 3*phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_10 * (
          + 48*z3*[omg-4]^(-1)
          - 6*ln(omg)*[omg-4]^(-1)
          + 12*ln(omg)*al*[omg-4]^(-1)
          - 2*ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-1)
          - 4*ln(omg)^2*al*[omg-4]^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 16*omega2(1,omg)*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 8*phi2(1,omg)
          + 32*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_9 * (
          + 48*z3*[omg-4]^(-1)
          - 6*ln(omg)*[omg-4]^(-1)
          + 12*ln(omg)*al*[omg-4]^(-1)
          - 2*ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-1)
          - 4*ln(omg)^2*al*[omg-4]^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + ln(omg)*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 16*omega2(1,omg)*[omg-4]^(-1)
          - 13/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 3/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 8*phi2(1,omg)
          + 32*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_8 * (
          - 7*omg^(-1)
          + 7*[omg-4]^(-1)
          - 24*z3*omg^(-1)
          + 288*z3*[omg-4]^(-2)
          + 72*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          - 8*al*[omg-4]^(-1)
          + 12*al*z3*omg^(-1)
          - 144*al*z3*[omg-4]^(-2)
          - 12*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          + 2*al^2*[omg-4]^(-1)
          + 7/2*ln(omg)*omg^(-1)
          - 42*ln(omg)*[omg-4]^(-2)
          - 27/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          + 48*ln(omg)*al*[omg-4]^(-2)
          + 12*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          - 12*ln(omg)*al^2*[omg-4]^(-2)
          - ln(omg)*al^2*[omg-4]^(-1)
          - 144*ln(omg)^2*[omg-4]^(-2)
          - 24*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 36*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          - 192*omega2(1,omg)*[omg-4]^(-2)
          - 36*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          + 24*omega2(1,omg)*al*[omg-4]^(-2)
          + 2*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 53/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 21/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 101/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 6*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 16*phi2(1,omg)
          + 576*phi2(1,omg)*[omg-4]^(-2)
          + 192*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_7 * (
          - 7*omg^(-1)
          - 24*z3*omg^(-1)
          - 24*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          + 12*al*z3*omg^(-1)
          + 12*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          + 7/2*ln(omg)*omg^(-1)
          + 7/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          - 4*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          + ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          + 16*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          - 2*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 225/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 48*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_6 * (
          - 7*omg^(-1)
          - 7*[omg-4]^(-1)
          - 24*z3*omg^(-1)
          - 288*z3*[omg-4]^(-2)
          - 120*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          + 8*al*[omg-4]^(-1)
          + 12*al*z3*omg^(-1)
          + 144*al*z3*[omg-4]^(-2)
          + 36*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          - 2*al^2*[omg-4]^(-1)
          + 7/2*ln(omg)*omg^(-1)
          + 42*ln(omg)*[omg-4]^(-2)
          + 41/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          - 48*ln(omg)*al*[omg-4]^(-2)
          - 20*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          + 12*ln(omg)*al^2*[omg-4]^(-2)
          + 3*ln(omg)*al^2*[omg-4]^(-1)
          + 144*ln(omg)^2*[omg-4]^(-2)
          + 48*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 36*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 11*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          + 192*omega2(1,omg)*[omg-4]^(-2)
          + 68*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          - 24*omega2(1,omg)*al*[omg-4]^(-2)
          - 6*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 119/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 21/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 209/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 10*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 32*phi2(1,omg)
          - 576*phi2(1,omg)*[omg-4]^(-2)
          - 288*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_5 * (
          - 7*omg^(-1)
          - 7*[omg-4]^(-1)
          - 24*z3*omg^(-1)
          - 288*z3*[omg-4]^(-2)
          - 120*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          + 8*al*[omg-4]^(-1)
          + 12*al*z3*omg^(-1)
          + 144*al*z3*[omg-4]^(-2)
          + 36*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          - 2*al^2*[omg-4]^(-1)
          + 7/2*ln(omg)*omg^(-1)
          + 42*ln(omg)*[omg-4]^(-2)
          + 41/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          - 48*ln(omg)*al*[omg-4]^(-2)
          - 20*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          + 12*ln(omg)*al^2*[omg-4]^(-2)
          + 3*ln(omg)*al^2*[omg-4]^(-1)
          + 144*ln(omg)^2*[omg-4]^(-2)
          + 48*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 36*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 11*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + 12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 7*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          + 192*omega2(1,omg)*[omg-4]^(-2)
          + 68*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          - 24*omega2(1,omg)*al*[omg-4]^(-2)
          - 6*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 119/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 21/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 209/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 8*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 10*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 3*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          - phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 32*phi2(1,omg)
          - 576*phi2(1,omg)*[omg-4]^(-2)
          - 288*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_4 * (
          - 7*omg^(-1)
          - 24*z3*omg^(-1)
          - 24*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          + 12*al*z3*omg^(-1)
          + 12*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          + 7/2*ln(omg)*omg^(-1)
          + 7/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          - 4*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          + ln(omg)*al^2*[omg-4]^(-1)
          + 12*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 3*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          + omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          + 16*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          - 2*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 225/8*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 7/8*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 7*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 1/4*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/4*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 1/2*phi2(omg^(-1),omg^(-1))*omg^(-1)
          - 1/2*phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 1/2*phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + 1/2*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          - 8*phi2(1,omg)
          - 48*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_3 * (
          - 7*omg^(-1)
          + 7*[omg-4]^(-1)
          - 24*z3*omg^(-1)
          + 288*z3*[omg-4]^(-2)
          + 72*z3*[omg-4]^(-1)
          + 8*al*omg^(-1)
          - 8*al*[omg-4]^(-1)
          + 12*al*z3*omg^(-1)
          - 144*al*z3*[omg-4]^(-2)
          - 12*al*z3*[omg-4]^(-1)
          - 2*al^2*omg^(-1)
          + 2*al^2*[omg-4]^(-1)
          + 7/2*ln(omg)*omg^(-1)
          - 42*ln(omg)*[omg-4]^(-2)
          - 27/2*ln(omg)*[omg-4]^(-1)
          - 4*ln(omg)*al*omg^(-1)
          + 48*ln(omg)*al*[omg-4]^(-2)
          + 12*ln(omg)*al*[omg-4]^(-1)
          + ln(omg)*al^2*omg^(-1)
          - 12*ln(omg)*al^2*[omg-4]^(-2)
          - ln(omg)*al^2*[omg-4]^(-1)
          - 144*ln(omg)^2*[omg-4]^(-2)
          - 24*ln(omg)^2*[omg-4]^(-1)
          + 3*ln(omg)*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 36*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 5*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))*omg^(-1)
          - 12*omega2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 5*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 4*omega2(1,omg)*omg^(-1)
          - 192*omega2(1,omg)*[omg-4]^(-2)
          - 36*omega2(1,omg)*[omg-4]^(-1)
          - 2*omega2(1,omg)*al*omg^(-1)
          + 24*omega2(1,omg)*al*[omg-4]^(-2)
          + 2*omega2(1,omg)*al*[omg-4]^(-1)
          + 7/2*phi1(omg^(-1),omg^(-1))*omg^(-2)
          - 53/2*phi1(omg^(-1),omg^(-1))*omg^(-1)
          + 21/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-2)
          + 101/2*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 4*phi1(omg^(-1),omg^(-1))*al*omg^(-2)
          + 6*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          - 12*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          - 8*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + phi1(omg^(-1),omg^(-1))*al^2*omg^(-2)
          + 3*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-2)
          + 4*phi1(omg^(-1),omg^(-1))^2*omg^(-2)
          - phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi1(omg^(-1),omg^(-1))^2*[omg-4]^(-1)
          + 2*phi2(omg^(-1),omg^(-1))*omg^(-2)
          + 6*phi2(omg^(-1),omg^(-1))*[omg-4]^(-2)
          - 2*phi2(omg^(-1),omg^(-1))*al*omg^(-2)
          - 6*phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-2)
          + 16*phi2(1,omg)
          + 576*phi2(1,omg)*[omg-4]^(-2)
          + 192*phi2(1,omg)*[omg-4]^(-1)
          )

       + a^2*Cf^2*Sigma_2 * (
          - 23/8
          - 48*z3*[omg-4]^(-1)
          - 24*z3
          + 4*al
          + 24*al*z3*[omg-4]^(-1)
          + 12*al*z3
          - al^2
          + 7/2*ln(omg)
          + 7*ln(omg)*[omg-4]^(-1)
          - 8*ln(omg)*al*[omg-4]^(-1)
          - 4*ln(omg)*al
          + 2*ln(omg)*al^2*[omg-4]^(-1)
          + ln(omg)*al^2
          + 6*ln(omg)^2
          + 24*ln(omg)^2*[omg-4]^(-1)
          - 6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))
          + 2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*omega2(1,omg)
          + 32*omega2(1,omg)*[omg-4]^(-1)
          - 4*omega2(1,omg)*al*[omg-4]^(-1)
          - 2*omega2(1,omg)*al
          - 29/2*phi1(omg^(-1),omg^(-1))
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))*al
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 24*phi2(1,omg)
          + 1024*phi2(1,omg)*[omg-4]^(-3)
          + 1024*phi2(1,omg)*[omg-4]^(-2)
          + 288*phi2(1,omg)*[omg-4]^(-1)
          - 256*phi2(1,omg)*omg*[omg-4]^(-3)
          - 192*phi2(1,omg)*omg*[omg-4]^(-2)
          - 48*phi2(1,omg)*omg*[omg-4]^(-1)
          - 4*phi2(1,omg)*omg
          )

       + a^2*Cf^2*Sigma_1 * (
          - 23/8
          - 48*z3*[omg-4]^(-1)
          - 24*z3
          + 4*al
          + 24*al*z3*[omg-4]^(-1)
          + 12*al*z3
          - al^2
          + 7/2*ln(omg)
          + 7*ln(omg)*[omg-4]^(-1)
          - 8*ln(omg)*al*[omg-4]^(-1)
          - 4*ln(omg)*al
          + 2*ln(omg)*al^2*[omg-4]^(-1)
          + ln(omg)*al^2
          + 6*ln(omg)^2
          + 24*ln(omg)^2*[omg-4]^(-1)
          - 6*ln(omg)*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + omega2(omg^(-1),omg^(-1))
          + 2*omega2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          + 10*omega2(1,omg)
          + 32*omega2(1,omg)*[omg-4]^(-1)
          - 4*omega2(1,omg)*al*[omg-4]^(-1)
          - 2*omega2(1,omg)*al
          - 29/2*phi1(omg^(-1),omg^(-1))
          + 7/4*phi1(omg^(-1),omg^(-1))*omg^(-1)
          - 7/4*phi1(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - 2*phi1(omg^(-1),omg^(-1))*al*omg^(-1)
          + 2*phi1(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 4*phi1(omg^(-1),omg^(-1))*al
          + 1/2*phi1(omg^(-1),omg^(-1))*al^2*omg^(-1)
          - 1/2*phi1(omg^(-1),omg^(-1))*al^2*[omg-4]^(-1)
          - phi1(omg^(-1),omg^(-1))^2
          + 2*phi1(omg^(-1),omg^(-1))^2*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*omg^(-1)
          - phi2(omg^(-1),omg^(-1))*[omg-4]^(-1)
          - phi2(omg^(-1),omg^(-1))*al*omg^(-1)
          + phi2(omg^(-1),omg^(-1))*al*[omg-4]^(-1)
          + 24*phi2(1,omg)
          + 1024*phi2(1,omg)*[omg-4]^(-3)
          + 1024*phi2(1,omg)*[omg-4]^(-2)
          + 288*phi2(1,omg)*[omg-4]^(-1)
          - 256*phi2(1,omg)*omg*[omg-4]^(-3)
          - 192*phi2(1,omg)*omg*[omg-4]^(-2)
          - 48*phi2(1,omg)*omg*[omg-4]^(-1)
          - 4*phi2(1,omg)*omg
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


